A systematic search for long GRBs without supernovae: global properties and rate of events

Some long duration gamma-ray bursts (LGRBs) are not associated with bright supernovae (SNe), indicating that their explosion mechanism differs from the traditional collapsar channel. SN-less LGRBs are rare, thus it remains unclear whether they are sporadic outliers or a substantial component of the GRB population. In this work, we use two decades of Swift observations to conduct a systematic search for nearby ($z\lesssim$0.35) LGRBs without a confirmed SN association. Our analysis reveals a heterogeneous population linked, in part, to star-forming or dusty environments and, in part, to quiescent galaxies. Through the analysis of their high-energy properties, afterglows, and environments, we identify a sample of LGRBs with robust SN limits and distance scales, more than doubling the number of candidate SN-less events. From our fiducial sample, we derive a volumetric rate, not corrected for beaming, of $R = (0.5 \pm 0.2) {\rm~Gpc^{-3}\ yr^{-1}}$, comparable to the apparent rate of short duration GRBs (SGRBs) and standard LGRBs with SNe with luminosities $L \gtrsim\,10^{50}\,{\rm erg\,s^{-1}}$. For plausible beaming factors, the inferred rate of SN-less LGRBs is consistent with several compact binary merger channels, although the allowed parameter space is already narrow if the entire population is attributed to a single progenitor channel. Owing to the small number of candidate events and the uncertainties in their distance scale, our sample leaves the low-luminosity tail unconstrained. A larger sample will be needed to determine whether they are the faint tail of known progenitor channels or evidence of a distinct route to relativistic explosions.

==> anc/SFR_interactive.html <==
<!doctype html>
<html lang="en" data-visualize-standalone>
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<meta name="referrer" content="no-referrer">
<meta http-equiv="Content-Security-Policy" content="default-src 'none'; script-src 'unsafe-inline' 'unsafe-eval' 'wasm-unsafe-eval' blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; style-src 'unsafe-inline' blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; img-src blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; font-src blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; media-src blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; worker-src blob:; connect-src blob: data:; frame-src 'self'; object-src 'none'; base-uri 'none'; form-action 'none'">
<title>Figure 6 — SFR, luminosity and offset</title>
<style>:root{color-scheme:light dark;background:light-dark(rgb(255 255 255), rgb(24 24 24))}html,body{margin:0}body{box-sizing:border-box;padding:1rem;background:inherit}iframe{display:block;width:100%;height:calc(100vh - 2rem);margin:0 auto;border:0}</style>
</head>
<body>
<iframe sandbox="allow-scripts" referrerpolicy="no-referrer" title="Figure 6 — SFR, luminosity and offset" srcdoc="&lt;!doctype html&gt;
&lt;html lang=&quot;en&quot; data-visualize-standalone&gt;
&lt;head&gt;
&lt;meta charset=&quot;utf-8&quot;&gt;
&lt;meta name=&quot;viewport&quot; content=&quot;width=device-width, initial-scale=1&quot;&gt;
&lt;meta name=&quot;referrer&quot; content=&quot;no-referrer&quot;&gt;
&lt;meta http-equiv=&quot;Content-Security-Policy&quot; content=&quot;default-src &#x27;none&#x27;; script-src &#x27;unsafe-inline&#x27; &#x27;unsafe-eval&#x27; &#x27;wasm-unsafe-eval&#x27; blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; style-src &#x27;unsafe-inline&#x27; blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; img-src blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; font-src blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; media-src blob: data: https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://esm.sh https://fonts.bunny.net https://fonts.googleapis.com https://fonts.gstatic.com https://unpkg.com; worker-src blob:; connect-src blob: data:; frame-src &#x27;none&#x27;; object-src &#x27;none&#x27;; base-uri &#x27;none&#x27;; form-action &#x27;none&#x27;&quot;&gt;
&lt;title&gt;Figure 6 — SFR, luminosity and offset&lt;/title&gt;
&lt;style&gt;:root {
  color-scheme: light dark;
  background-color: var(
    --background,
    var(--color-background-primary, light-dark(rgb(255 255 255), rgb(24 24 24)))
  ) !important;

  /* Agent-facing contract; keep in sync with SKILL.md. */
  --background: var(
    --color-background-primary,
    light-dark(rgb(255 255 255), rgb(24 24 24))
  );
  --foreground: var(
    --color-text-primary,
    light-dark(rgb(26 28 31), rgb(255 255 255))
  );
  --card: color-mix(in oklab, var(--foreground) 5%, var(--background));
  --card-foreground: var(
    --color-text-primary,
    light-dark(rgb(26 28 31), rgb(255 255 255))
  );
  --popover: var(
    --color-background-secondary,
    light-dark(rgb(255 255 255), rgb(45 45 45))
  );
  --popover-foreground: var(
    --color-text-primary,
    light-dark(rgb(26 28 31), rgb(255 255 255))
  );
  --primary: var(
    --color-text-info,
    light-dark(rgb(51 156 255), rgb(131 195 255))
  );
  --primary-foreground: var(
    --color-text-inverse,
    light-dark(rgb(255 255 255), rgb(13 13 13))
  );
  --secondary: var(
    --color-background-secondary,
    light-dark(rgb(255 255 255 / 96%), rgb(54 54 54 / 96%))
  );
  --secondary-foreground: var(
    --color-text-primary,
    light-dark(rgb(26 28 31), rgb(255 255 255))
  );
  --muted: color-mix(in srgb, var(--foreground) 10%, transparent);
  --muted-foreground: var(
    --color-text-secondary,
    light-dark(rgb(26 28 31 / 49.4%), rgb(255 255 255 / 49.8%))
  );
  --accent: var(
    --color-background-info,
    light-dark(rgb(229 242 255), rgb(13 39 63))
  );
  --accent-foreground: var(
    --color-text-info,
    light-dark(rgb(51 156 255), rgb(131 195 255))
  );
  --destructive: var(
    --color-text-warning,
    light-dark(rgb(226 85 7), rgb(255 133 73))
  );
  --border: var(
    --color-border-secondary,
    light-dark(rgb(26 28 31 / 8%), rgb(255 255 255 / 8.2%))
  );
  --input: var(
    --color-border-primary,
    light-dark(
      rgb(26 28 31 / 11.8%),
      color-mix(in oklab, rgb(0 0 0) 10%, transparent)
    )
  );
  --ring: var(
    --color-ring-primary,
    light-dark(rgb(51 156 255), rgb(131 195 255 / 76%))
  );
  --font-size-base: var(--font-text-md-size, 14px);
  --blue: light-dark(rgb(51 156 255), rgb(51 156 255));
  --orange: light-dark(rgb(226 85 7), rgb(251 106 34));
  --green: light-dark(rgb(0 162 64), rgb(64 201 119));
  --red: light-dark(rgb(224 46 42), rgb(255 103 100));
  --purple: light-dark(rgb(146 79 247), rgb(173 123 249));
  --yellow: light-dark(rgb(255 195 0), rgb(255 210 64));
  --viz-series-1: var(--primary);
  --viz-series-2: light-dark(rgb(243 136 59), rgb(245 154 86));
  --viz-series-3: light-dark(rgb(93 201 119), rgb(116 213 139));
  --viz-series-4: light-dark(rgb(235 119 177), rgb(240 143 192));
  --viz-series-5: light-dark(rgb(155 121 236), rgb(170 145 239));
  --viz-series-6: light-dark(rgb(58 185 177), rgb(90 203 194));

  /* Internal implementation variables; not part of the agent contract. */
  --font-sans: -apple-system, system-ui, &quot;Segoe UI&quot;, sans-serif;
  --font-mono:
    ui-monospace, SFMono-Regular, &quot;SF Mono&quot;, Menlo, Consolas, &quot;Liberation Mono&quot;,
    monospace;
  --font-size-normal: max(11px, var(--font-size-base));
  --font-size-tooltip: calc(var(--font-size-base) - 1px);
  --font-size-small: max(11px, calc(var(--font-size-base) - 2px));
  --font-size-h1: calc(var(--font-size-normal) * 1.7142857143);
  --font-size-h2: calc(var(--font-size-normal) * 1.4285714286);
  --font-size-h3: calc(var(--font-size-normal) * 1.2857142857);
  --font-weight-normal: 430;
  --font-weight-medium: 500;
  --icon-size: 16px;
  --line-height-normal: calc(var(--font-size-normal) * 1.5);
  --line-height-tooltip: calc(var(--font-size-tooltip) * 1.4285714286);
  --line-height-small: calc(var(--font-size-small) + 4px);
  --corner-shape: round;
  --radius: var(--border-radius-lg, 10px);
  --radius-sm: calc(var(--radius) * 0.6);
  --radius-md: calc(var(--radius) * 0.8);
  --radius-lg: var(--radius);
  --radius-2xl: calc(var(--radius) * 1.6);
  --radius-full: 9999px;
  --shadow-sm: 0 1px 2px -1px rgb(0 0 0 / 8%);
  --checkmark-image: url(&quot;data:image/svg+xml,%3Csvg xmlns=&#x27;http://www.w3.org/2000/svg&#x27; viewBox=&#x27;0 0 17 17&#x27;%3E%3Cpath d=&#x27;M12.8961 3.64101C13.1297 3.41418 13.4984 3.37523 13.7779 3.56581C14.0571 3.75635 14.1554 4.11331 14.0299 4.41347L13.9615 4.53847L7.71151 13.7045C7.59411 13.8767 7.4063 13.9877 7.19881 14.0072C6.99136 14.0267 6.78564 13.9533 6.63826 13.806L2.88826 10.056L2.79842 9.9457C2.6192 9.67407 2.64927 9.30496 2.88826 9.06581C3.12738 8.82669 3.49647 8.79676 3.76815 8.97597L3.8785 9.06581L7.03084 12.2182L12.8053 3.74941L12.8961 3.64101Z&#x27;/%3E%3C/svg%3E&quot;);

  /* Legacy aliases; not part of the current agent contract. */
  --viz-bg: transparent;
  --viz-panel: var(--card);
  --viz-border: var(--border);
  --viz-text: var(--foreground);
  --viz-muted: var(--muted-foreground);
  --viz-accent: var(--primary);
  --viz-accent-text: var(--primary-foreground);
  --viz-accent-bg: var(--accent);
  --viz-font-size: var(--font-size-base);
  --viz-warning: var(--destructive);
}

:root[data-theme=&quot;light&quot;] {
  color-scheme: light;
}

:root[data-theme=&quot;dark&quot;] {
  color-scheme: dark;
}

* {
  box-sizing: border-box;
}

html &gt; body {
  /* Preserve MCP aliases for older inline renderers without creating :root cycles. */
  --color-background-primary: var(
    --background,
    light-dark(rgb(255 255 255), rgb(24 24 24))
  );
  --color-text-primary: var(
    --foreground,
    light-dark(rgb(26 28 31), rgb(255 255 255))
  );
  --color-border-secondary: var(
    --border,
    light-dark(rgb(26 28 31 / 8%), rgb(255 255 255 / 8.2%))
  );

  margin: 0;
  padding: var(--visualize-paint-gutter, 0px);
  color: var(--foreground);
  background: transparent !important;
  font-family: var(--font-sans) !important;
  font-size: var(--font-size-normal);
  font-weight: var(--font-weight-normal);
  line-height: var(--line-height-normal);
}

a {
  color: color-mix(in srgb, var(--viz-accent) 80%, var(--viz-text) 20%);
  cursor: pointer;
  font-weight: var(--font-weight-medium, 500);
  text-decoration: none;
  text-underline-offset: 2px;
}

a:is(:hover, :focus-visible) {
  text-decoration-line: underline;
  text-decoration-style: dashed;
  text-decoration-thickness: 0.5px;
}

h1,
h2,
h3,
h4,
h5,
h6,
p {
  margin-block: 0;
}

h1 {
  font-size: var(--font-size-h1);
  font-weight: var(--font-weight-medium);
  line-height: 1.25;
}

h2 {
  font-size: var(--font-size-h2);
  font-weight: var(--font-weight-medium);
  line-height: 1.25;
}

h3,
h4,
h5,
h6 {
  font-size: var(--font-size-h3);
  font-weight: var(--font-weight-medium);
  line-height: 1.3;
}

b,
strong,
th {
  font-weight: var(--font-weight-medium);
}

code:not(pre code) {
  display: inline;
  padding: 1px 6px;
  border-radius: var(--radius-sm);
  corner-shape: var(--corner-shape);
  background: var(--muted);
  font-family: var(--font-mono);
  font-size: 0.92em;
  overflow-wrap: anywhere;
  -webkit-box-decoration-break: clone;
  box-decoration-break: clone;
  word-break: break-word;
}

.table-responsive {
  width: 100%;
  overflow-x: auto;
  scrollbar-width: thin;
}

.table {
  width: 100%;
  border-collapse: collapse;
  color: var(--foreground);
  font: inherit;
  text-align: start;
}

.table :is(th, td) {
  padding-block: 10px;
  padding-inline: 0 24px;
  overflow-wrap: anywhere;
  border-bottom: 1px solid var(--border);
  text-align: start;
  vertical-align: top;
}

.table-responsive &gt; .table :is(th, td) {
  overflow-wrap: break-word;
}

.table :is(th, td):last-child {
  padding-inline-end: 0;
}

.table :is(caption, thead th) {
  font-weight: 600;
}

.table thead th {
  padding-block: 8px;
  border-bottom-color: color-mix(in srgb, var(--foreground) 16%, transparent);
}

.table tbody tr:last-child :is(th, td) {
  border-bottom: 0;
}

.table.table-sm :is(th, td) {
  padding-block: 6px;
}

.table.table-sm :is(th, td):not(:last-child) {
  padding-inline-end: 16px;
}

.table :is(.text-end, [align=&quot;right&quot;]) {
  text-align: end;
  font-variant-numeric: tabular-nums;
}

.table :is(.text-center, [align=&quot;center&quot;]) {
  text-align: center;
}

.table .text-nowrap {
  white-space: nowrap;
}

#widget {
  display: flex;
  flex-direction: column;
  gap: 12px;
  width: 100%;
  padding: 0;
  background: transparent !important;
}

.card {
  min-width: 0;
  padding: 12px;
  overflow: hidden;
  overflow-wrap: break-word;
  border-radius: var(--radius-2xl);
  corner-shape: var(--corner-shape);
  color: var(--card-foreground);
  background: var(--card);
}

#widget &gt; :not(.card, .progress) {
  width: 100% !important;
  max-width: none !important;
  margin: 0 !important;
  padding: 0 !important;
  border: 0 !important;
  border-radius: 0 !important;
  background: transparent !important;
  box-shadow: none !important;
}

.tooltip {
  position: fixed;
  z-index: 50;
  top: 0;
  left: 0;
  width: max-content;
  max-width: min(
    20rem,
    var(--tooltip-available-width, calc(100vw - 10px)),
    calc(100vw - 10px)
  );
  max-height: min(
    var(--tooltip-available-height, calc(100vh - 10px)),
    calc(100vh - 10px)
  );
  padding: 4px 8px;
  border: 1px solid var(--border);
  border-radius: var(--radius-lg);
  corner-shape: var(--corner-shape);
  color: var(--popover-foreground);
  background: var(--popover);
  box-shadow: none;
  font-size: var(--font-size-tooltip);
  line-height: var(--line-height-tooltip);
  overflow-wrap: break-word;
  white-space: normal;
  pointer-events: none;
  user-select: none;
}

.viz-grid {
  display: grid;
  grid-template-columns: repeat(auto-fit, minmax(max(180px, 24%), 1fr));
  gap: 10px;
}

.viz-stat {
  display: flex;
  flex-direction: column;
  gap: 2px;
}

.viz-stat-value {
  font-size: var(--font-size-h2);
  font-weight: var(--font-weight-medium);
  line-height: 1.25;
}

.viz-row {
  display: flex;
  flex-wrap: wrap;
  align-items: center;
  gap: 10px;
}

hr {
  width: 100%;
  height: 1px;
  margin-block: 6px;
  border: 0;
  background: var(--border);
}

.nav {
  display: flex;
  min-width: 0;
  align-items: center;
  gap: 4px;
}

.progress {
  display: flex;
  height: 8px;
  margin-block: calc((var(--line-height-normal, 1.5em) - 8px) / 2);
  overflow: hidden;
  border: 0;
  border-radius: var(--radius-full);
  background: var(--muted);
}

.progress-bar:only-child {
  border-radius: var(--radius-full);
}

.progress-bar {
  height: 100%;
  flex-shrink: 0;
  border: 0;
  background: var(--viz-series-1);
}

.viz-badge {
  padding: 3px 8px;
  border-radius: var(--radius-full);
  color: var(--accent-foreground);
  background: var(--accent);
  font-weight: var(--font-weight-medium);
}

small,
.text-small,
.viz-badge {
  font-size: var(--font-size-small);
  line-height: var(--line-height-small);
}

.text-muted {
  color: var(--muted-foreground);
}

.tabular-nums {
  font-variant-numeric: tabular-nums;
}

.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  white-space: nowrap;
  border: 0;
}

.viz-controls {
  display: flex;
  flex-wrap: wrap;
  align-items: center;
  gap: 8px;
}

.viz-controls &gt; .form-label {
  display: grid;
  min-width: min(100%, 260px);
  flex: 1 1 280px;
  grid-template-columns: minmax(0, 1fr) auto;
  align-items: baseline;
  gap: 2px 12px;
  margin-bottom: 0;
}

.viz-controls &gt; .form-label &gt; :is(.form-control, .form-range, .form-select) {
  grid-column: 1 / -1;
}

.btn,
.nav-link,
.form-check-input,
.form-control,
.form-range,
.form-select {
  font: inherit;
}

.btn,
.nav-link {
  appearance: button;
  display: inline-flex;
  inline-size: fit-content;
  max-inline-size: 100%;
  min-height: 28px;
  align-items: center;
  justify-content: center;
  gap: 4px;
  margin: 0;
  padding: 0 8px;
  -webkit-app-region: no-drag;
  border: 1px solid var(--input);
  border-radius: var(--radius-lg);
  corner-shape: var(--corner-shape);
  color: var(--secondary-foreground);
  background: var(--secondary);
  cursor: var(--cursor-interaction, pointer);
  text-align: center;
  text-decoration: none;
  white-space: nowrap;
  user-select: none;
  -webkit-font-smoothing: antialiased;
}

.btn:is(.btn-block, .viz-tile) {
  inline-size: 100%;
}

.btn.viz-tile {
  min-width: 0;
  overflow-wrap: anywhere;
  white-space: normal;
}

a.btn {
  cursor: pointer;
  text-decoration: none;
}

.btn:not(:disabled):hover,
.nav-link:not(:disabled):not([aria-disabled=&quot;true&quot;]):hover {
  background: color-mix(in srgb, var(--foreground) 6%, var(--secondary));
}

.btn-primary {
  border-color: transparent;
  color: var(--primary-foreground);
  background: var(--foreground);
  background-clip: padding-box;
}

.btn-primary .text-muted {
  color: color-mix(in srgb, var(--primary-foreground) 50%, transparent);
}

.btn-primary:not(:disabled):hover {
  background: color-mix(in srgb, var(--foreground) 80%, transparent);
  background-clip: padding-box;
}

.btn-ghost {
  border-color: transparent;
  color: var(--muted-foreground);
  background: transparent;
}

.btn-ghost:not(:disabled):hover {
  color: var(--foreground);
  background: color-mix(in srgb, var(--foreground) 6%, var(--secondary));
}

.nav-pills .nav-link {
  min-width: 0;
  border-color: transparent;
  color: var(--muted-foreground);
  background: transparent;
}

.nav-justified .nav-link {
  flex: 1 1 0;
  overflow-wrap: anywhere;
  white-space: normal;
}

.nav-pills .nav-link.active {
  color: var(--foreground);
  background: var(--muted);
}

.btn:disabled,
.nav-link:disabled,
.nav-link[aria-disabled=&quot;true&quot;] {
  cursor: not-allowed;
  opacity: 0.4;
}

[data-lucide] {
  stroke-width: 1.6;
}

.form-label {
  display: block;
  margin-bottom: 6px;
  color: var(--foreground);
}

.form-control {
  display: block;
  width: 100%;
  min-height: 28px;
  padding: 0 8px;
  outline: none;
  border: 1px solid var(--input);
  border-radius: var(--radius-lg);
  corner-shape: var(--corner-shape);
  color: var(--foreground);
  background: var(--secondary);
}

.form-control::placeholder {
  color: var(--muted-foreground);
}

.form-control[type=&quot;file&quot;] {
  padding: 0;
  overflow: hidden;
  cursor: var(--cursor-interaction, pointer);
}

.form-control[type=&quot;file&quot;]::file-selector-button {
  min-height: 26px;
  margin-right: 8px;
  padding: 0 8px;
  border: 0;
  border-right: 1px solid var(--input);
  color: var(--secondary-foreground);
  background: var(--secondary);
  cursor: inherit;
  font: inherit;
}

.form-control[type=&quot;file&quot;]:not(:disabled):hover::file-selector-button {
  background: color-mix(in srgb, var(--foreground) 6%, var(--secondary));
}

.form-control-color[type=&quot;color&quot;] {
  width: 40px;
  height: 28px;
  padding: 3px;
  cursor: var(--cursor-interaction, pointer);
}

.form-control-color[type=&quot;color&quot;]::-webkit-color-swatch-wrapper {
  padding: 0;
}

.form-control-color[type=&quot;color&quot;]::-webkit-color-swatch {
  border: 0;
  border-radius: calc(var(--radius-lg) - 4px);
  corner-shape: var(--corner-shape);
}

textarea.form-control {
  height: auto;
  min-height: 72px;
  padding: 8px 10px;
  resize: vertical;
}

.form-control:focus-visible {
  border-color: var(--ring);
  box-shadow: inset 0 0 0 1px var(--ring);
}

.form-control:disabled,
.form-select:disabled {
  cursor: not-allowed;
  opacity: 0.4;
}

.form-select {
  appearance: none;
  display: block;
  width: 100%;
  min-height: 28px;
  margin: 0;
  padding: 0 32px 0 8px;
  outline: none;
  border: 1px solid var(--input);
  border-radius: var(--radius-lg);
  corner-shape: var(--corner-shape);
  color: var(--foreground);
  background-color: var(--secondary);
  background-image:
    linear-gradient(45deg, transparent 50%, var(--muted-foreground) 50%),
    linear-gradient(135deg, var(--muted-foreground) 50%, transparent 50%);
  background-position:
    calc(100% - 14px) 50%,
    calc(100% - 10px) 50%;
  background-repeat: no-repeat;
  background-size: 4px 4px;
  cursor: var(--cursor-interaction, default);
}

.form-select:not(:disabled):hover {
  background-color: color-mix(in srgb, var(--foreground) 6%, var(--secondary));
}

.form-select:focus-visible {
  border-color: var(--ring);
  box-shadow: inset 0 0 0 1px var(--ring);
}

.form-check {
  display: flex;
  min-height: 20px;
  align-items: center;
  gap: 6px;
}

.form-check-input {
  appearance: none;
  width: 14px;
  height: 14px;
  flex: 0 0 auto;
  margin: 0;
  border: 1px solid var(--input);
  color: var(--primary-foreground);
  background-color: transparent;
  cursor: var(--cursor-interaction, default);
  transition:
    background-color 150ms,
    border-color 150ms,
    box-shadow 150ms;
}

.form-check:not(.form-switch) .form-check-input[type=&quot;checkbox&quot;] {
  border-color: var(--input);
  border-radius: var(--radius-sm);
  corner-shape: var(--corner-shape);
  background-color: var(--secondary);
  box-shadow: var(--shadow-sm);
}

.form-check:not(.form-switch)
  .form-check-input:not(:disabled):not(:checked):hover {
  background-color: var(--card);
}

.form-check:not(.form-switch) .form-check-input[type=&quot;checkbox&quot;]:checked {
  border-color: var(--primary);
  background-color: var(--primary);
}

.form-check:not(.form-switch)
  .form-check-input[type=&quot;checkbox&quot;]:checked::before {
  display: block;
  width: 100%;
  height: 100%;
  background: var(--primary-foreground);
  content: &quot;&quot;;
  mask: var(--checkmark-image) center / 12px 12px no-repeat;
}

.form-check-input[type=&quot;radio&quot;] {
  width: 14px;
  height: 14px;
  border-radius: var(--radius-full);
}

.form-check-input[type=&quot;radio&quot;]:checked {
  border: 2px solid var(--primary);
  background:
    radial-gradient(circle, var(--primary-foreground) 0 2.5px, transparent 3px),
    var(--primary);
}

.form-check:not(.form-switch) .form-check-input:focus-visible {
  outline: 2px solid var(--ring);
  outline-offset: 2px;
}

.form-check:not(.form-switch) .form-check-input:disabled {
  cursor: not-allowed;
  pointer-events: none;
}

.form-check:not(.form-switch) .form-check-input:disabled + .form-check-label {
  cursor: not-allowed;
}

.form-switch .form-check-input:disabled,
.form-switch .form-check-input:disabled + .form-check-label {
  cursor: not-allowed;
  opacity: 0.6;
}

.form-check-label {
  color: var(--foreground);
  cursor: var(--cursor-interaction, default);
}

.form-switch .form-check-input {
  position: relative;
  width: 32px;
  height: 20px;
  border: 0;
  border-radius: var(--radius-full);
  background: var(--muted);
  box-shadow: none;
  transition: background-color 200ms cubic-bezier(0, 0, 0.2, 1);
}

.form-switch .form-check-input::before {
  position: absolute;
  top: 50%;
  left: 0;
  width: 16px;
  height: 16px;
  box-sizing: border-box;
  border: 1px solid light-dark(var(--primary-foreground), var(--foreground));
  border-radius: var(--radius-full);
  background: light-dark(var(--primary-foreground), var(--foreground));
  box-shadow: var(--shadow-sm);
  content: &quot;&quot;;
  transform: translate(2px, -50%);
  transition: transform 200ms cubic-bezier(0, 0, 0.2, 1);
}

.form-switch .form-check-input:checked {
  background: var(--primary);
}

.form-switch .form-check-input:checked::before {
  transform: translate(14px, -50%);
}

.form-switch .form-check-input:focus-visible {
  box-shadow: 0 0 0 2px var(--ring);
}

.form-range {
  appearance: none;
  display: block;
  width: 100%;
  height: 28px;
  flex: 1;
  margin: 0;
  padding: 0;
  outline: none;
  border: 0;
  accent-color: var(--primary);
  background: linear-gradient(
      color-mix(in srgb, var(--foreground) 7%, transparent),
      color-mix(in srgb, var(--foreground) 7%, transparent)
    )
    center / 100% 2px no-repeat;
}

.form-range::-webkit-slider-runnable-track {
  height: 28px;
  background: transparent;
}

.form-range::-webkit-slider-thumb {
  appearance: none;
  width: 20px;
  height: 20px;
  margin-top: 4px;
  border: 1px solid var(--border);
  border-radius: var(--radius-full);
  background: light-dark(var(--primary-foreground), var(--foreground));
}

.form-range:focus-visible::-webkit-slider-thumb {
  border-color: var(--ring);
  box-shadow: inset 0 0 0 1px var(--ring);
}

.form-range::-moz-range-track {
  height: 28px;
  background: transparent;
}

.form-range::-moz-range-thumb {
  width: 20px;
  height: 20px;
  border: 1px solid var(--border);
  border-radius: var(--radius-full);
  background: light-dark(var(--primary-foreground), var(--foreground));
}

.form-range:focus-visible::-moz-range-thumb {
  border-color: var(--ring);
  box-shadow: inset 0 0 0 1px var(--ring);
}

.form-range:disabled {
  cursor: not-allowed;
  opacity: 0.4;
}

.btn:not(.btn-primary, .viz-tile):is(
  [aria-pressed=&quot;true&quot;],
  [aria-selected=&quot;true&quot;],
  .is-selected
) {
  border-color: var(--primary);
  color: var(--primary-foreground);
  background: var(--primary);
}

.btn.viz-tile:is([aria-pressed=&quot;true&quot;], [aria-selected=&quot;true&quot;], .is-selected) {
  border-color: var(--primary);
  box-shadow: inset 0 0 0 1px var(--primary);
}

.btn:focus-visible,
.nav-link:focus-visible {
  outline: 2px solid var(--ring);
  outline-offset: 2px;
}

@media (pointer: coarse) {
  .btn,
  .nav-link,
  .form-control,
  .form-select {
    min-width: 44px;
    min-height: 44px;
  }

  /* Keep small-screen WebKit from zooming when a text field receives focus. */
  .form-control,
  .form-select {
    font-size: max(16px, var(--font-size-normal));
  }

  .form-control[type=&quot;file&quot;]::file-selector-button {
    min-width: 44px;
    min-height: 44px;
  }

  .form-control-color[type=&quot;color&quot;] {
    width: 44px;
    height: 44px;
  }

  .form-control:is(
    [type=&quot;date&quot;],
    [type=&quot;datetime-local&quot;],
    [type=&quot;month&quot;],
    [type=&quot;time&quot;],
    [type=&quot;week&quot;]
  ) {
    min-width: 0;
    max-width: 100%;
    padding-block: 8px;
  }

  .form-check {
    min-height: 44px;
    padding-inline: 15px;
  }

  .form-check-input {
    position: relative;
  }

  .form-check-input::after {
    position: absolute;
    top: 50%;
    left: 50%;
    width: 44px;
    height: 44px;
    content: &quot;&quot;;
    transform: translate(-50%, -50%);
  }

  .form-check-label {
    display: inline-flex;
    min-width: 44px;
    min-height: 44px;
    align-items: center;
  }

  .form-range {
    height: 44px;
    touch-action: pan-y;
  }

  .form-range::-webkit-slider-runnable-track {
    height: 44px;
  }

  .form-range::-moz-range-track {
    height: 44px;
  }

  .form-range::-webkit-slider-thumb {
    margin-top: 12px;
  }
}

svg {
  display: block;
  max-width: 100%;
  height: auto;
}

#widget &gt; svg {
  width: 100%;
}

/* Model-authored chart rules can otherwise stretch icons after these styles load. */
svg.lucide {
  display: block;
  width: var(--icon-size) !important;
  height: var(--icon-size) !important;
  flex: none;
  margin: 0 !important;
  stroke-width: 1.6;
}

.text-warning,
.text-destructive {
  color: var(--destructive);
}

html&gt;body{padding:0}&lt;/style&gt;
&lt;/head&gt;
&lt;body&gt;
&lt;div id=&quot;figure6-original-interactive&quot; role=&quot;region&quot; aria-label=&quot;Interactive Figure 6, original colors and format&quot;&gt;
  &lt;div class=&quot;figure6-drawing&quot;&gt;&lt;svg xmlns:xlink=&quot;http://www.w3.org/1999/xlink&quot; width=&quot;1440pt&quot; height=&quot;590.4pt&quot; viewBox=&quot;0 0 1440 590.4&quot; xmlns=&quot;http://www.w3.org/2000/svg&quot; version=&quot;1.1&quot;&gt;
 &lt;metadata&gt;
  &lt;rdf:RDF xmlns:dc=&quot;http://purl.org/dc/elements/1.1/&quot; xmlns:cc=&quot;http://creativecommons.org/ns#&quot; xmlns:rdf=&quot;http://www.w3.org/1999/02/22-rdf-syntax-ns#&quot;&gt;
   &lt;cc:Work&gt;
    &lt;dc:type rdf:resource=&quot;http://purl.org/dc/dcmitype/StillImage&quot;/&gt;
    &lt;dc:format&gt;image/svg+xml&lt;/dc:format&gt;
    &lt;dc:creator&gt;
     &lt;cc:Agent&gt;
      &lt;dc:title&gt;Matplotlib v3.5.2, https://matplotlib.org/&lt;/dc:title&gt;
     &lt;/cc:Agent&gt;
    &lt;/dc:creator&gt;
   &lt;/cc:Work&gt;
  &lt;/rdf:RDF&gt;
 &lt;/metadata&gt;
 &lt;defs&gt;
  &lt;style type=&quot;text/css&quot;&gt;*{stroke-linejoin: round; stroke-linecap: butt}&lt;/style&gt;
 &lt;/defs&gt;
 &lt;g id=&quot;figure_1&quot;&gt;
  &lt;g id=&quot;patch_1&quot;&gt;
   &lt;path d=&quot;M 0 590.4 
L 1440 590.4 
L 1440 0 
L 0 0 
z
&quot; style=&quot;fill: #ffffff&quot;/&gt;
  &lt;/g&gt;
  &lt;g id=&quot;axes_1&quot;&gt;
   &lt;g id=&quot;patch_2&quot;&gt;
    &lt;path d=&quot;M 93.6 519.552 
L 705.250485 519.552 
L 705.250485 17.712 
L 93.6 17.712 
z
&quot; style=&quot;fill: #ffffff&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;PolyCollection_1&quot;&gt;
    &lt;path d=&quot;M 93.6 420.263942 
L 93.6 502.353251 
L 96.673621 500.274387 
L 99.747241 498.195523 
L 102.820862 496.116659 
L 105.894482 494.037795 
L 108.968103 491.958931 
L 112.041723 489.880067 
L 115.115344 487.801203 
L 118.188964 485.722339 
L 121.262585 483.643475 
L 124.336205 481.564611 
L 127.409826 479.485747 
L 130.483446 477.406883 
L 133.557067 475.32802 
L 136.630687 473.249156 
L 139.704308 471.170292 
L 142.777928 469.091428 
L 145.851549 467.012564 
L 148.92517 464.9337 
L 151.99879 462.854836 
L 155.072411 460.775972 
L 158.146031 458.697108 
L 161.219652 456.618244 
L 164.293272 454.53938 
L 167.366893 452.460516 
L 170.440513 450.381652 
L 173.514134 448.302788 
L 176.587754 446.223924 
L 179.661375 444.145061 
L 182.734995 442.066197 
L 185.808616 439.987333 
L 188.882236 437.908469 
L 191.955857 435.829605 
L 195.029477 433.750741 
L 198.103098 431.671877 
L 201.176719 429.593013 
L 204.250339 427.514149 
L 207.32396 425.435285 
L 210.39758 423.356421 
L 213.471201 421.277557 
L 216.544821 419.198693 
L 219.618442 417.119829 
L 222.692062 415.040966 
L 225.765683 412.962102 
L 228.839303 410.883238 
L 231.912924 408.804374 
L 234.986544 406.72551 
L 238.060165 404.646646 
L 241.133785 402.567782 
L 244.207406 400.488918 
L 247.281026 398.410054 
L 250.354647 396.33119 
L 253.428268 394.252326 
L 256.501888 392.173462 
L 259.575509 390.094598 
L 262.649129 388.015734 
L 265.72275 385.93687 
L 268.79637 383.858007 
L 271.869991 381.779143 
L 274.943611 379.700279 
L 278.017232 377.621415 
L 281.090852 375.542551 
L 284.164473 373.463687 
L 287.238093 371.384823 
L 290.311714 369.305959 
L 293.385334 367.227095 
L 296.458955 365.148231 
L 299.532575 363.069367 
L 302.606196 360.990503 
L 305.679817 358.911639 
L 308.753437 356.832775 
L 311.827058 354.753912 
L 314.900678 352.675048 
L 317.974299 350.596184 
L 321.047919 348.51732 
L 324.12154 346.438456 
L 327.19516 344.359592 
L 330.268781 342.280728 
L 333.342401 340.201864 
L 336.416022 338.123 
L 339.489642 336.044136 
L 342.563263 333.965272 
L 345.636883 331.886408 
L 348.710504 329.807544 
L 351.784125 327.72868 
L 354.857745 325.649816 
L 357.931366 323.570953 
L 361.004986 321.492089 
L 364.078607 319.413225 
L 367.152227 317.334361 
L 370.225848 315.255497 
L 373.299468 313.176633 
L 376.373089 311.097769 
L 379.446709 309.018905 
L 382.52033 306.940041 
L 385.59395 304.861177 
L 388.667571 302.782313 
L 391.741191 300.703449 
L 394.814812 298.624585 
L 397.888432 296.545721 
L 400.962053 294.466858 
L 404.035674 292.387994 
L 407.109294 290.30913 
L 410.182915 288.230266 
L 413.256535 286.151402 
L 416.330156 284.072538 
L 419.403776 281.993674 
L 422.477397 279.91481 
L 425.551017 277.835946 
L 428.624638 275.757082 
L 431.698258 273.678218 
L 434.771879 271.599354 
L 437.845499 269.52049 
L 440.91912 267.441626 
L 443.99274 265.362762 
L 447.066361 263.283899 
L 450.139981 261.205035 
L 453.213602 259.126171 
L 456.287223 257.047307 
L 459.360843 254.968443 
L 462.434464 252.889579 
L 465.508084 250.810715 
L 468.581705 248.731851 
L 471.655325 246.652987 
L 474.728946 244.574123 
L 477.802566 242.495259 
L 480.876187 240.416395 
L 483.949807 238.337531 
L 487.023428 236.258667 
L 490.097048 234.179804 
L 493.170669 232.10094 
L 496.244289 230.022076 
L 499.31791 227.943212 
L 502.39153 225.864348 
L 505.465151 223.785484 
L 508.538772 221.70662 
L 511.612392 219.627756 
L 514.686013 217.548892 
L 517.759633 215.470028 
L 520.833254 213.391164 
L 523.906874 211.3123 
L 526.980495 209.233436 
L 530.054115 207.154572 
L 533.127736 205.075709 
L 536.201356 202.996845 
L 539.274977 200.917981 
L 542.348597 198.839117 
L 545.422218 196.760253 
L 548.495838 194.681389 
L 551.569459 192.602525 
L 554.643079 190.523661 
L 557.7167 188.444797 
L 560.790321 186.365933 
L 563.863941 184.287069 
L 566.937562 182.208205 
L 570.011182 180.129341 
L 573.084803 178.050477 
L 576.158423 175.971613 
L 579.232044 173.89275 
L 582.305664 171.813886 
L 585.379285 169.735022 
L 588.452905 167.656158 
L 591.526526 165.577294 
L 594.600146 163.49843 
L 597.673767 161.419566 
L 600.747387 159.340702 
L 603.821008 157.261838 
L 606.894628 155.182974 
L 609.968249 153.10411 
L 613.04187 151.025246 
L 616.11549 148.946382 
L 619.189111 146.867518 
L 622.262731 144.788655 
L 625.336352 142.709791 
L 628.409972 140.630927 
L 631.483593 138.552063 
L 634.557213 136.473199 
L 637.630834 134.394335 
L 640.704454 132.315471 
L 643.778075 130.236607 
L 646.851695 128.157743 
L 649.925316 126.078879 
L 652.998936 124.000015 
L 656.072557 121.921151 
L 659.146177 119.842287 
L 662.219798 117.763423 
L 665.293419 115.684559 
L 668.367039 113.605696 
L 671.44066 111.526832 
L 674.51428 109.447968 
L 677.587901 107.369104 
L 680.661521 105.29024 
L 683.735142 103.211376 
L 686.808762 101.132512 
L 689.882383 99.053648 
L 692.956003 96.974784 
L 696.029624 94.89592 
L 699.103244 92.817056 
L 702.176865 90.738192 
L 705.250485 88.659328 
L 705.250485 6.57002 
L 705.250485 6.57002 
L 702.176865 8.648884 
L 699.103244 10.727748 
L 696.029624 12.806612 
L 692.956003 14.885476 
L 689.882383 16.96434 
L 686.808762 19.043203 
L 683.735142 21.122067 
L 680.661521 23.200931 
L 677.587901 25.279795 
L 674.51428 27.358659 
L 671.44066 29.437523 
L 668.367039 31.516387 
L 665.293419 33.595251 
L 662.219798 35.674115 
L 659.146177 37.752979 
L 656.072557 39.831843 
L 652.998936 41.910707 
L 649.925316 43.989571 
L 646.851695 46.068435 
L 643.778075 48.147299 
L 640.704454 50.226162 
L 637.630834 52.305026 
L 634.557213 54.38389 
L 631.483593 56.462754 
L 628.409972 58.541618 
L 625.336352 60.620482 
L 622.262731 62.699346 
L 619.189111 64.77821 
L 616.11549 66.857074 
L 613.04187 68.935938 
L 609.968249 71.014802 
L 606.894628 73.093666 
L 603.821008 75.17253 
L 600.747387 77.251394 
L 597.673767 79.330257 
L 594.600146 81.409121 
L 591.526526 83.487985 
L 588.452905 85.566849 
L 585.379285 87.645713 
L 582.305664 89.724577 
L 579.232044 91.803441 
L 576.158423 93.882305 
L 573.084803 95.961169 
L 570.011182 98.040033 
L 566.937562 100.118897 
L 563.863941 102.197761 
L 560.790321 104.276625 
L 557.7167 106.355489 
L 554.643079 108.434353 
L 551.569459 110.513216 
L 548.495838 112.59208 
L 545.422218 114.670944 
L 542.348597 116.749808 
L 539.274977 118.828672 
L 536.201356 120.907536 
L 533.127736 122.9864 
L 530.054115 125.065264 
L 526.980495 127.144128 
L 523.906874 129.222992 
L 520.833254 131.301856 
L 517.759633 133.38072 
L 514.686013 135.459584 
L 511.612392 137.538448 
L 508.538772 139.617311 
L 505.465151 141.696175 
L 502.39153 143.775039 
L 499.31791 145.853903 
L 496.244289 147.932767 
L 493.170669 150.011631 
L 490.097048 152.090495 
L 487.023428 154.169359 
L 483.949807 156.248223 
L 480.876187 158.327087 
L 477.802566 160.405951 
L 474.728946 162.484815 
L 471.655325 164.563679 
L 468.581705 166.642543 
L 465.508084 168.721407 
L 462.434464 170.80027 
L 459.360843 172.879134 
L 456.287223 174.957998 
L 453.213602 177.036862 
L 450.139981 179.115726 
L 447.066361 181.19459 
L 443.99274 183.273454 
L 440.91912 185.352318 
L 437.845499 187.431182 
L 434.771879 189.510046 
L 431.698258 191.58891 
L 428.624638 193.667774 
L 425.551017 195.746638 
L 422.477397 197.825502 
L 419.403776 199.904365 
L 416.330156 201.983229 
L 413.256535 204.062093 
L 410.182915 206.140957 
L 407.109294 208.219821 
L 404.035674 210.298685 
L 400.962053 212.377549 
L 397.888432 214.456413 
L 394.814812 216.535277 
L 391.741191 218.614141 
L 388.667571 220.693005 
L 385.59395 222.771869 
L 382.52033 224.850733 
L 379.446709 226.929597 
L 376.373089 229.008461 
L 373.299468 231.087324 
L 370.225848 233.166188 
L 367.152227 235.245052 
L 364.078607 237.323916 
L 361.004986 239.40278 
L 357.931366 241.481644 
L 354.857745 243.560508 
L 351.784125 245.639372 
L 348.710504 247.718236 
L 345.636883 249.7971 
L 342.563263 251.875964 
L 339.489642 253.954828 
L 336.416022 256.033692 
L 333.342401 258.112556 
L 330.268781 260.191419 
L 327.19516 262.270283 
L 324.12154 264.349147 
L 321.047919 266.428011 
L 317.974299 268.506875 
L 314.900678 270.585739 
L 311.827058 272.664603 
L 308.753437 274.743467 
L 305.679817 276.822331 
L 302.606196 278.901195 
L 299.532575 280.980059 
L 296.458955 283.058923 
L 293.385334 285.137787 
L 290.311714 287.216651 
L 287.238093 289.295514 
L 284.164473 291.374378 
L 281.090852 293.453242 
L 278.017232 295.532106 
L 274.943611 297.61097 
L 271.869991 299.689834 
L 268.79637 301.768698 
L 265.72275 303.847562 
L 262.649129 305.926426 
L 259.575509 308.00529 
L 256.501888 310.084154 
L 253.428268 312.163018 
L 250.354647 314.241882 
L 247.281026 316.320746 
L 244.207406 318.39961 
L 241.133785 320.478473 
L 238.060165 322.557337 
L 234.986544 324.636201 
L 231.912924 326.715065 
L 228.839303 328.793929 
L 225.765683 330.872793 
L 222.692062 332.951657 
L 219.618442 335.030521 
L 216.544821 337.109385 
L 213.471201 339.188249 
L 210.39758 341.267113 
L 207.32396 343.345977 
L 204.250339 345.424841 
L 201.176719 347.503705 
L 198.103098 349.582568 
L 195.029477 351.661432 
L 191.955857 353.740296 
L 188.882236 355.81916 
L 185.808616 357.898024 
L 182.734995 359.976888 
L 179.661375 362.055752 
L 176.587754 364.134616 
L 173.514134 366.21348 
L 170.440513 368.292344 
L 167.366893 370.371208 
L 164.293272 372.450072 
L 161.219652 374.528936 
L 158.146031 376.6078 
L 155.072411 378.686664 
L 151.99879 380.765527 
L 148.92517 382.844391 
L 145.851549 384.923255 
L 142.777928 387.002119 
L 139.704308 389.080983 
L 136.630687 391.159847 
L 133.557067 393.238711 
L 130.483446 395.317575 
L 127.409826 397.396439 
L 124.336205 399.475303 
L 121.262585 401.554167 
L 118.188964 403.633031 
L 115.115344 405.711895 
L 112.041723 407.790759 
L 108.968103 409.869622 
L 105.894482 411.948486 
L 102.820862 414.02735 
L 99.747241 416.106214 
L 96.673621 418.185078 
L 93.6 420.263942 
z
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: #0072b2; fill-opacity: 0.14&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;line2d_1&quot;&gt;
    &lt;path d=&quot;M 93.6 461.308596 
L 705.250485 47.614674 
L 705.250485 47.614674 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke-dasharray: 5.18,2.24; stroke-dashoffset: 0; stroke: #0072b2; stroke-width: 1.4&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;matplotlib.axis_1&quot;&gt;
    &lt;g id=&quot;xtick_1&quot;&gt;
     &lt;g id=&quot;line2d_2&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m55dc189b39&quot; d=&quot;M 0 0 
L 0 -3.5 
&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;178.979153&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_3&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m8f72806e0a&quot; d=&quot;M 0 0 
L 0 3.5 
&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;178.979153&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_1&quot;&gt;
      &lt;!-- 0.01 --&gt;
      &lt;g transform=&quot;translate(156.713528 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;defs&gt;
        &lt;path id=&quot;DejaVuSans-30&quot; d=&quot;M 2034 4250 
Q 1547 4250 1301 3770 
Q 1056 3291 1056 2328 
Q 1056 1369 1301 889 
Q 1547 409 2034 409 
Q 2525 409 2770 889 
Q 3016 1369 3016 2328 
Q 3016 3291 2770 3770 
Q 2525 4250 2034 4250 
z
M 2034 4750 
Q 2819 4750 3233 4129 
Q 3647 3509 3647 2328 
Q 3647 1150 3233 529 
Q 2819 -91 2034 -91 
Q 1250 -91 836 529 
Q 422 1150 422 2328 
Q 422 3509 836 4129 
Q 1250 4750 2034 4750 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
        &lt;path id=&quot;DejaVuSans-2e&quot; d=&quot;M 684 794 
L 1344 794 
L 1344 0 
L 684 0 
L 684 794 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
        &lt;path id=&quot;DejaVuSans-31&quot; d=&quot;M 794 531 
L 1825 531 
L 1825 4091 
L 703 3866 
L 703 4441 
L 1819 4666 
L 2450 4666 
L 2450 531 
L 3481 531 
L 3481 0 
L 794 0 
L 794 531 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;/defs&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-2e&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;95.410156&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-31&quot; x=&quot;159.033203&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_2&quot;&gt;
     &lt;g id=&quot;line2d_4&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;268.326277&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_5&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;268.326277&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_2&quot;&gt;
      &lt;!-- 0.03 --&gt;
      &lt;g transform=&quot;translate(246.060652 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;defs&gt;
        &lt;path id=&quot;DejaVuSans-33&quot; d=&quot;M 2597 2516 
Q 3050 2419 3304 2112 
Q 3559 1806 3559 1356 
Q 3559 666 3084 287 
Q 2609 -91 1734 -91 
Q 1441 -91 1130 -33 
Q 819 25 488 141 
L 488 750 
Q 750 597 1062 519 
Q 1375 441 1716 441 
Q 2309 441 2620 675 
Q 2931 909 2931 1356 
Q 2931 1769 2642 2001 
Q 2353 2234 1838 2234 
L 1294 2234 
L 1294 2753 
L 1863 2753 
Q 2328 2753 2575 2939 
Q 2822 3125 2822 3475 
Q 2822 3834 2567 4026 
Q 2313 4219 1838 4219 
Q 1578 4219 1281 4162 
Q 984 4106 628 3988 
L 628 4550 
Q 988 4650 1302 4700 
Q 1616 4750 1894 4750 
Q 2613 4750 3031 4423 
Q 3450 4097 3450 3541 
Q 3450 3153 3228 2886 
Q 3006 2619 2597 2516 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;/defs&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-2e&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;95.410156&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-33&quot; x=&quot;159.033203&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_3&quot;&gt;
     &lt;g id=&quot;line2d_6&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;366.242082&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_7&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;366.242082&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_3&quot;&gt;
      &lt;!-- 0.1 --&gt;
      &lt;g transform=&quot;translate(350.338957 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-2e&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-31&quot; x=&quot;95.410156&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_4&quot;&gt;
     &lt;g id=&quot;line2d_8&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;455.589206&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_9&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;455.589206&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_4&quot;&gt;
      &lt;!-- 0.3 --&gt;
      &lt;g transform=&quot;translate(439.686081 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-2e&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-33&quot; x=&quot;95.410156&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_5&quot;&gt;
     &lt;g id=&quot;line2d_10&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;553.505011&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_11&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;553.505011&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_5&quot;&gt;
      &lt;!-- 1 --&gt;
      &lt;g transform=&quot;translate(547.142511 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-31&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_6&quot;&gt;
     &lt;g id=&quot;line2d_12&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m6c725dacf4&quot; d=&quot;M 0 0 
L 0 -2 
&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;104.459742&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_13&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m11edc9a7e2&quot; d=&quot;M 0 0 
L 0 2 
&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;104.459742&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_7&quot;&gt;
     &lt;g id=&quot;line2d_14&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;122.607395&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_15&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;122.607395&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_8&quot;&gt;
     &lt;g id=&quot;line2d_16&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;137.435107&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_17&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;137.435107&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_9&quot;&gt;
     &lt;g id=&quot;line2d_18&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;149.971759&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_19&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;149.971759&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_10&quot;&gt;
     &lt;g id=&quot;line2d_20&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;160.8315&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_21&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;160.8315&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_11&quot;&gt;
     &lt;g id=&quot;line2d_22&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;170.410472&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_23&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;170.410472&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_12&quot;&gt;
     &lt;g id=&quot;line2d_24&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;235.350912&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_25&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;235.350912&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_13&quot;&gt;
     &lt;g id=&quot;line2d_26&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;291.722671&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_27&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;291.722671&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_14&quot;&gt;
     &lt;g id=&quot;line2d_28&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;309.870323&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_29&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;309.870323&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_15&quot;&gt;
     &lt;g id=&quot;line2d_30&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;324.698035&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_31&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;324.698035&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_16&quot;&gt;
     &lt;g id=&quot;line2d_32&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;337.234687&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_33&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;337.234687&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_17&quot;&gt;
     &lt;g id=&quot;line2d_34&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;348.094429&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_35&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;348.094429&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_18&quot;&gt;
     &lt;g id=&quot;line2d_36&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;357.6734&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_37&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;357.6734&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_19&quot;&gt;
     &lt;g id=&quot;line2d_38&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;422.613841&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_39&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;422.613841&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_20&quot;&gt;
     &lt;g id=&quot;line2d_40&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;478.985599&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_41&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;478.985599&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_21&quot;&gt;
     &lt;g id=&quot;line2d_42&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;497.133252&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_43&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;497.133252&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_22&quot;&gt;
     &lt;g id=&quot;line2d_44&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;511.960964&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_45&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;511.960964&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_23&quot;&gt;
     &lt;g id=&quot;line2d_46&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;524.497616&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_47&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;524.497616&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_24&quot;&gt;
     &lt;g id=&quot;line2d_48&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;535.357358&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_49&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;535.357358&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_25&quot;&gt;
     &lt;g id=&quot;line2d_50&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;544.936329&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_51&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;544.936329&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_26&quot;&gt;
     &lt;g id=&quot;line2d_52&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;609.876769&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_53&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;609.876769&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_27&quot;&gt;
     &lt;g id=&quot;line2d_54&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;642.852134&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_55&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;642.852134&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_28&quot;&gt;
     &lt;g id=&quot;line2d_56&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;666.248528&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_57&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;666.248528&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_29&quot;&gt;
     &lt;g id=&quot;line2d_58&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;684.396181&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_59&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;684.396181&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_30&quot;&gt;
     &lt;g id=&quot;line2d_60&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m6c725dacf4&quot; x=&quot;699.223893&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_61&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m11edc9a7e2&quot; x=&quot;699.223893&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;text_6&quot;&gt;
     &lt;!-- $L_B/L_B^*$ --&gt;
     &lt;g transform=&quot;translate(367.600243 573.02075)scale(0.2375 -0.2375)&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;DejaVuSans-Oblique-4c&quot; d=&quot;M 1075 4666 
L 1709 4666 
L 909 525 
L 3181 525 
L 3078 0 
L 172 0 
L 1075 4666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-Oblique-42&quot; d=&quot;M 1081 4666 
L 2694 4666 
Q 3350 4666 3675 4422 
Q 4000 4178 4000 3688 
Q 4000 3238 3720 2911 
Q 3441 2584 2988 2516 
Q 3375 2428 3569 2181 
Q 3763 1934 3763 1522 
Q 3763 819 3242 409 
Q 2722 0 1819 0 
L 172 0 
L 1081 4666 
z
M 1234 2228 
L 903 519 
L 1919 519 
Q 2491 519 2800 781 
Q 3109 1044 3109 1522 
Q 3109 1891 2904 2059 
Q 2700 2228 2247 2228 
L 1234 2228 
z
M 1606 4147 
L 1331 2741 
L 2272 2741 
Q 2775 2741 3058 2959 
Q 3341 3178 3341 3566 
Q 3341 3869 3150 4008 
Q 2959 4147 2541 4147 
L 1606 4147 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-2f&quot; d=&quot;M 1625 4666 
L 2156 4666 
L 531 -594 
L 0 -594 
L 1625 4666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-2a&quot; d=&quot;M 3009 3897 
L 1888 3291 
L 3009 2681 
L 2828 2375 
L 1778 3009 
L 1778 1831 
L 1422 1831 
L 1422 3009 
L 372 2375 
L 191 2681 
L 1313 3291 
L 191 3897 
L 372 4206 
L 1422 3572 
L 1422 4750 
L 1778 4750 
L 1778 3572 
L 2828 4206 
L 3009 3897 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
      &lt;/defs&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-Oblique-4c&quot; transform=&quot;translate(0 0.765625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-Oblique-42&quot; transform=&quot;translate(55.712891 -15.640625)scale(0.7)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-2f&quot; transform=&quot;translate(106.469727 0.765625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-Oblique-4c&quot; transform=&quot;translate(140.161133 0.765625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-2a&quot; transform=&quot;translate(216.52849 39.046875)scale(0.7)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-Oblique-42&quot; transform=&quot;translate(195.874023 -26.578125)scale(0.7)&quot;/&gt;
     &lt;/g&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;matplotlib.axis_2&quot;&gt;
    &lt;g id=&quot;ytick_1&quot;&gt;
     &lt;g id=&quot;line2d_62&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m83622c945c&quot; d=&quot;M 0 0 
L 3.5 0 
&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m83622c945c&quot; x=&quot;93.6&quot; y=&quot;491.453405&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_63&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m670c573091&quot; d=&quot;M 0 0 
L -3.5 0 
&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m670c573091&quot; x=&quot;705.250485&quot; y=&quot;491.453405&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_7&quot;&gt;
      &lt;!-- 0.01 --&gt;
      &lt;g transform=&quot;translate(45.56875 499.051842)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-2e&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;95.410156&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-31&quot; x=&quot;159.033203&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_2&quot;&gt;
     &lt;g id=&quot;line2d_64&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m83622c945c&quot; x=&quot;93.6&quot; y=&quot;364.796862&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_65&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m670c573091&quot; x=&quot;705.250485&quot; y=&quot;364.796862&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_8&quot;&gt;
      &lt;!-- 0.1 --&gt;
      &lt;g transform=&quot;translate(58.29375 372.3953)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-2e&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-31&quot; x=&quot;95.410156&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_3&quot;&gt;
     &lt;g id=&quot;line2d_66&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m83622c945c&quot; x=&quot;93.6&quot; y=&quot;238.14032&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_67&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m670c573091&quot; x=&quot;705.250485&quot; y=&quot;238.14032&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_9&quot;&gt;
      &lt;!-- 1 --&gt;
      &lt;g transform=&quot;translate(77.375 245.738758)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-31&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_4&quot;&gt;
     &lt;g id=&quot;line2d_68&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m83622c945c&quot; x=&quot;93.6&quot; y=&quot;111.483778&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_69&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m670c573091&quot; x=&quot;705.250485&quot; y=&quot;111.483778&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_10&quot;&gt;
      &lt;!-- 10 --&gt;
      &lt;g transform=&quot;translate(64.65 119.082216)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-31&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;63.623047&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_5&quot;&gt;
     &lt;g id=&quot;line2d_70&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m2e84534ffb&quot; d=&quot;M 0 0 
L 2 0 
&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_71&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m4769aafdca&quot; d=&quot;M 0 0 
L -2 0 
&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_6&quot;&gt;
     &lt;g id=&quot;line2d_72&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;511.072751&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_73&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;511.072751&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_7&quot;&gt;
     &lt;g id=&quot;line2d_74&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;503.727692&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_75&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;503.727692&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_8&quot;&gt;
     &lt;g id=&quot;line2d_76&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;497.24889&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_77&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;497.24889&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_9&quot;&gt;
     &lt;g id=&quot;line2d_78&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;453.325986&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_79&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;453.325986&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_10&quot;&gt;
     &lt;g id=&quot;line2d_80&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;431.022876&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_81&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;431.022876&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_11&quot;&gt;
     &lt;g id=&quot;line2d_82&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;415.198568&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_83&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;415.198568&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_12&quot;&gt;
     &lt;g id=&quot;line2d_84&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;402.924281&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_85&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;402.924281&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_13&quot;&gt;
     &lt;g id=&quot;line2d_86&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;392.895458&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_87&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;392.895458&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_14&quot;&gt;
     &lt;g id=&quot;line2d_88&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;384.416209&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_89&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;384.416209&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_15&quot;&gt;
     &lt;g id=&quot;line2d_90&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;377.07115&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_91&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;377.07115&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_16&quot;&gt;
     &lt;g id=&quot;line2d_92&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;370.592348&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_93&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;370.592348&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_17&quot;&gt;
     &lt;g id=&quot;line2d_94&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;326.669444&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_95&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;326.669444&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_18&quot;&gt;
     &lt;g id=&quot;line2d_96&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;304.366334&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_97&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;304.366334&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_19&quot;&gt;
     &lt;g id=&quot;line2d_98&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;288.542026&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_99&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;288.542026&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_20&quot;&gt;
     &lt;g id=&quot;line2d_100&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;276.267739&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_101&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;276.267739&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_21&quot;&gt;
     &lt;g id=&quot;line2d_102&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;266.238916&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_103&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;266.238916&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_22&quot;&gt;
     &lt;g id=&quot;line2d_104&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;257.759667&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_105&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;257.759667&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_23&quot;&gt;
     &lt;g id=&quot;line2d_106&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;250.414607&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_107&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;250.414607&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_24&quot;&gt;
     &lt;g id=&quot;line2d_108&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;243.935806&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_109&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;243.935806&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_25&quot;&gt;
     &lt;g id=&quot;line2d_110&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;200.012902&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_111&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;200.012902&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_26&quot;&gt;
     &lt;g id=&quot;line2d_112&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;177.709792&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_113&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;177.709792&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_27&quot;&gt;
     &lt;g id=&quot;line2d_114&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;161.885484&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_115&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;161.885484&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_28&quot;&gt;
     &lt;g id=&quot;line2d_116&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;149.611196&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_117&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;149.611196&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_29&quot;&gt;
     &lt;g id=&quot;line2d_118&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;139.582374&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_119&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;139.582374&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_30&quot;&gt;
     &lt;g id=&quot;line2d_120&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;131.103125&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_121&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;131.103125&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_31&quot;&gt;
     &lt;g id=&quot;line2d_122&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;123.758065&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_123&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;123.758065&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_32&quot;&gt;
     &lt;g id=&quot;line2d_124&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;117.279264&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_125&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;117.279264&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_33&quot;&gt;
     &lt;g id=&quot;line2d_126&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;73.35636&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_127&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;73.35636&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_34&quot;&gt;
     &lt;g id=&quot;line2d_128&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;51.05325&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_129&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;51.05325&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_35&quot;&gt;
     &lt;g id=&quot;line2d_130&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;35.228942&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_131&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;35.228942&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_36&quot;&gt;
     &lt;g id=&quot;line2d_132&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;93.6&quot; y=&quot;22.954654&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_133&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m4769aafdca&quot; x=&quot;705.250485&quot; y=&quot;22.954654&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;text_11&quot;&gt;
     &lt;!-- SFR ($M_\odot\,\mathrm{yr}^{-1}$) --&gt;
     &lt;g transform=&quot;translate(32.10625 342.90075)rotate(-90)scale(0.2125 -0.2125)&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;DejaVuSans-53&quot; d=&quot;M 3425 4513 
L 3425 3897 
Q 3066 4069 2747 4153 
Q 2428 4238 2131 4238 
Q 1616 4238 1336 4038 
Q 1056 3838 1056 3469 
Q 1056 3159 1242 3001 
Q 1428 2844 1947 2747 
L 2328 2669 
Q 3034 2534 3370 2195 
Q 3706 1856 3706 1288 
Q 3706 609 3251 259 
Q 2797 -91 1919 -91 
Q 1588 -91 1214 -16 
Q 841 59 441 206 
L 441 856 
Q 825 641 1194 531 
Q 1563 422 1919 422 
Q 2459 422 2753 634 
Q 3047 847 3047 1241 
Q 3047 1584 2836 1778 
Q 2625 1972 2144 2069 
L 1759 2144 
Q 1053 2284 737 2584 
Q 422 2884 422 3419 
Q 422 4038 858 4394 
Q 1294 4750 2059 4750 
Q 2388 4750 2728 4690 
Q 3069 4631 3425 4513 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-46&quot; d=&quot;M 628 4666 
L 3309 4666 
L 3309 4134 
L 1259 4134 
L 1259 2759 
L 3109 2759 
L 3109 2228 
L 1259 2228 
L 1259 0 
L 628 0 
L 628 4666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-52&quot; d=&quot;M 2841 2188 
Q 3044 2119 3236 1894 
Q 3428 1669 3622 1275 
L 4263 0 
L 3584 0 
L 2988 1197 
Q 2756 1666 2539 1819 
Q 2322 1972 1947 1972 
L 1259 1972 
L 1259 0 
L 628 0 
L 628 4666 
L 2053 4666 
Q 2853 4666 3247 4331 
Q 3641 3997 3641 3322 
Q 3641 2881 3436 2590 
Q 3231 2300 2841 2188 
z
M 1259 4147 
L 1259 2491 
L 2053 2491 
Q 2509 2491 2742 2702 
Q 2975 2913 2975 3322 
Q 2975 3731 2742 3939 
Q 2509 4147 2053 4147 
L 1259 4147 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-20&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-28&quot; d=&quot;M 1984 4856 
Q 1566 4138 1362 3434 
Q 1159 2731 1159 2009 
Q 1159 1288 1364 580 
Q 1569 -128 1984 -844 
L 1484 -844 
Q 1016 -109 783 600 
Q 550 1309 550 2009 
Q 550 2706 781 3412 
Q 1013 4119 1484 4856 
L 1984 4856 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-Oblique-4d&quot; d=&quot;M 1081 4666 
L 2028 4666 
L 2572 1522 
L 4378 4666 
L 5350 4666 
L 4441 0 
L 3828 0 
L 4622 4091 
L 2791 897 
L 2175 897 
L 1581 4103 
L 788 0 
L 172 0 
L 1081 4666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-2299&quot; d=&quot;M 2350 2403 
L 3013 2403 
L 3013 1609 
L 2350 1609 
L 2350 2403 
z
M 3306 3522 
Q 3016 3644 2681 3644 
Q 2347 3644 2056 3522 
Q 1769 3400 1531 3163 
Q 1291 2922 1172 2634 
Q 1053 2347 1053 2006 
Q 1053 1675 1172 1387 
Q 1291 1100 1531 859 
Q 1769 622 2056 500 
Q 2347 378 2681 378 
Q 3016 378 3306 500 
Q 3594 622 3831 859 
Q 4072 1100 4190 1387 
Q 4309 1675 4309 2006 
Q 4309 2347 4190 2634 
Q 4072 2922 3831 3163 
Q 3594 3400 3306 3522 
z
M 1878 3956 
Q 2250 4113 2681 4113 
Q 3113 4113 3484 3956 
Q 3856 3800 4163 3494 
Q 4472 3184 4625 2813 
Q 4778 2444 4778 2006 
Q 4778 1578 4625 1206 
Q 4472 838 4163 528 
Q 3856 222 3484 65 
Q 3113 -91 2681 -91 
Q 2250 -91 1878 65 
Q 1506 222 1200 528 
Q 891 838 738 1206 
Q 584 1578 584 2006 
Q 584 2444 738 2813 
Q 891 3184 1200 3494 
Q 1506 3800 1878 3956 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-79&quot; d=&quot;M 2059 -325 
Q 1816 -950 1584 -1140 
Q 1353 -1331 966 -1331 
L 506 -1331 
L 506 -850 
L 844 -850 
Q 1081 -850 1212 -737 
Q 1344 -625 1503 -206 
L 1606 56 
L 191 3500 
L 800 3500 
L 1894 763 
L 2988 3500 
L 3597 3500 
L 2059 -325 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-72&quot; d=&quot;M 2631 2963 
Q 2534 3019 2420 3045 
Q 2306 3072 2169 3072 
Q 1681 3072 1420 2755 
Q 1159 2438 1159 1844 
L 1159 0 
L 581 0 
L 581 3500 
L 1159 3500 
L 1159 2956 
Q 1341 3275 1631 3429 
Q 1922 3584 2338 3584 
Q 2397 3584 2469 3576 
Q 2541 3569 2628 3553 
L 2631 2963 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-2212&quot; d=&quot;M 678 2272 
L 4684 2272 
L 4684 1741 
L 678 1741 
L 678 2272 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-29&quot; d=&quot;M 513 4856 
L 1013 4856 
Q 1481 4119 1714 3412 
Q 1947 2706 1947 2009 
Q 1947 1309 1714 600 
Q 1481 -109 1013 -844 
L 513 -844 
Q 928 -128 1133 580 
Q 1338 1288 1338 2009 
Q 1338 2731 1133 3434 
Q 928 4138 513 4856 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
      &lt;/defs&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-53&quot; transform=&quot;translate(0 0.684375)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-46&quot; transform=&quot;translate(63.476562 0.684375)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-52&quot; transform=&quot;translate(120.996094 0.684375)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-20&quot; transform=&quot;translate(190.478516 0.684375)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-28&quot; transform=&quot;translate(222.265625 0.684375)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-Oblique-4d&quot; transform=&quot;translate(261.279297 0.684375)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-2299&quot; transform=&quot;translate(361.196289 -15.721875)scale(0.7)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-79&quot; transform=&quot;translate(452.456379 0.684375)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-72&quot; transform=&quot;translate(511.636067 0.684375)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-2212&quot; transform=&quot;translate(553.706379 38.965625)scale(0.7)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-31&quot; transform=&quot;translate(612.358723 38.965625)scale(0.7)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-29&quot; transform=&quot;translate(659.629231 0.684375)&quot;/&gt;
     &lt;/g&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050509B-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 680.843802 416.591205 
L 680.843802 392.895458 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #999999; stroke-width: 1.1&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050509B-luminosity-2&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;m4cd69cd8b7&quot; d=&quot;M -2 0 
L 0 3 
L 2 0 
&quot; style=&quot;stroke: #999999; stroke-linejoin: miter&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4cd69cd8b7&quot; x=&quot;680.843802&quot; y=&quot;416.591205&quot; style=&quot;fill: #999999; stroke: #999999; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050509B-luminosity-3&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;m9e30726810&quot; d=&quot;M 2 0 
L -2 -0 
&quot; style=&quot;stroke: #999999&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m9e30726810&quot; x=&quot;680.843802&quot; y=&quot;392.895458&quot; style=&quot;fill: #999999; stroke: #999999&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130822A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 560.995528 312.237773 
L 560.995528 295.887085 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #999999; stroke-width: 1.1&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130822A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m9e30726810&quot; x=&quot;560.995528&quot; y=&quot;312.237773&quot; style=&quot;fill: #999999; stroke: #999999&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130822A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m9e30726810&quot; x=&quot;560.995528&quot; y=&quot;295.887085&quot; style=&quot;fill: #999999; stroke: #999999&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150101B-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 658.372251 299.963486 
L 658.372251 276.267739 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #999999; stroke-width: 1.1&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150101B-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4cd69cd8b7&quot; x=&quot;658.372251&quot; y=&quot;299.963486&quot; style=&quot;fill: #999999; stroke: #999999; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150101B-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m9e30726810&quot; x=&quot;658.372251&quot; y=&quot;276.267739&quot; style=&quot;fill: #999999; stroke: #999999&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-231117A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 411.185185 294.337511 
L 411.185185 284.563938 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #999999; stroke-width: 1.1&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-231117A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m9e30726810&quot; x=&quot;411.185185&quot; y=&quot;294.337511&quot; style=&quot;fill: #999999; stroke: #999999&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-231117A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m9e30726810&quot; x=&quot;411.185185&quot; y=&quot;284.563938&quot; style=&quot;fill: #999999; stroke: #999999&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050509B-luminosity-0&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;m33a11134b5&quot; d=&quot;M -0 9.192388 
L 9.192388 0 
L 0 -9.192388 
L -9.192388 -0 
z
&quot; style=&quot;stroke: #b8b8b8; stroke-linejoin: miter&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m33a11134b5&quot; x=&quot;680.843802&quot; y=&quot;392.895458&quot; style=&quot;fill: #b8b8b8; stroke: #b8b8b8; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060502B-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m33a11134b5&quot; x=&quot;605.938631&quot; y=&quot;276.267739&quot; style=&quot;fill: #b8b8b8; stroke: #b8b8b8; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-080905A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m33a11134b5&quot; x=&quot;546.014494&quot; y=&quot;215.83721&quot; style=&quot;fill: #b8b8b8; stroke: #b8b8b8; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130822A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m33a11134b5&quot; x=&quot;560.995528&quot; y=&quot;304.366334&quot; style=&quot;fill: #b8b8b8; stroke: #b8b8b8; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150101B-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m33a11134b5&quot; x=&quot;658.372251&quot; y=&quot;276.267739&quot; style=&quot;fill: #b8b8b8; stroke: #b8b8b8; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-160821B-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m33a11134b5&quot; x=&quot;508.561908&quot; y=&quot;243.935806&quot; style=&quot;fill: #b8b8b8; stroke: #b8b8b8; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-231117A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m33a11134b5&quot; x=&quot;411.185185&quot; y=&quot;289.934663&quot; style=&quot;fill: #b8b8b8; stroke: #b8b8b8; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_3&quot;&gt;
    &lt;path d=&quot;M 93.6 519.552 
L 93.6 17.712 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_4&quot;&gt;
    &lt;path d=&quot;M 705.250485 519.552 
L 705.250485 17.712 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_5&quot;&gt;
    &lt;path d=&quot;M 93.6 519.552 
L 705.250485 519.552 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_6&quot;&gt;
    &lt;path d=&quot;M 93.6 17.712 
L 705.250485 17.712 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-120422A-luminosity-0&quot;&gt;
    &lt;path d=&quot;M 463.618805 250.414607 
L 463.618805 208.952457 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111225A-luminosity-0&quot;&gt;
    &lt;path d=&quot;M 283.846393 384.416209 
L 283.846393 312.237773 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060218-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 193.960188 420.994053 
L 193.960188 407.510789 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060218-luminosity-2&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;mddcb035304&quot; d=&quot;M 2.5 0 
L -2.5 -0 
&quot; style=&quot;stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;193.960188&quot; y=&quot;420.994053&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060218-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;193.960188&quot; y=&quot;407.510789&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-100316D-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 403.694668 231.906536 
L 403.694668 224.561476 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-100316D-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;403.694668&quot; y=&quot;231.906536&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-100316D-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;403.694668&quot; y=&quot;224.561476&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-120422A-luminosity-1&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;463.618805&quot; y=&quot;250.414607&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;463.618805&quot; y=&quot;208.952457&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130427A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 486.090356 238.14032 
L 486.090356 131.103125 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130427A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;486.090356&quot; y=&quot;238.14032&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130427A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;486.090356&quot; y=&quot;131.103125&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150818A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 411.185185 243.935806 
L 411.185185 189.984079 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150818A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;411.185185&quot; y=&quot;243.935806&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150818A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;411.185185&quot; y=&quot;189.984079&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-161219B-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 381.223116 377.07115 
L 381.223116 271.025084 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-161219B-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;381.223116&quot; y=&quot;377.07115&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-161219B-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;381.223116&quot; y=&quot;271.025084&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-171205A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 531.033459 219.632249 
L 531.033459 216.57556 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-171205A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;531.033459&quot; y=&quot;219.632249&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-171205A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;531.033459&quot; y=&quot;216.57556&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-180728A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 216.431739 491.453405 
L 216.431739 267.163412 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-180728A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;216.431739&quot; y=&quot;491.453405&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-180728A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mddcb035304&quot; x=&quot;216.431739&quot; y=&quot;267.163412&quot; style=&quot;fill: #0072b2; fill-opacity: 0.65; stroke: #0072b2; stroke-opacity: 0.65; stroke-width: 0.9&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050724-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 613.429148 477.021734 
L 613.429148 453.325986 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050724-luminosity-2&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;m47e4b815fc&quot; d=&quot;M -2 0 
L 0 3 
L 2 0 
&quot; style=&quot;stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6; stroke-linejoin: miter&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m47e4b815fc&quot; x=&quot;613.429148&quot; y=&quot;477.021734&quot; style=&quot;fill-opacity: 0.4; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050724-luminosity-3&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;ma00f596c2f&quot; d=&quot;M 2 0 
L -2 -0 
&quot; style=&quot;stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#ma00f596c2f&quot; x=&quot;613.429148&quot; y=&quot;453.325986&quot; style=&quot;fill-opacity: 0.4; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-191019A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 568.486045 431.022876 
L 568.486045 346.288791 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-191019A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#ma00f596c2f&quot; x=&quot;568.486045&quot; y=&quot;431.022876&quot; style=&quot;fill-opacity: 0.4; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-191019A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#ma00f596c2f&quot; x=&quot;568.486045&quot; y=&quot;346.288791&quot; style=&quot;fill-opacity: 0.4; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211211A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 343.770531 415.198568 
L 343.770531 377.07115 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211211A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#ma00f596c2f&quot; x=&quot;343.770531&quot; y=&quot;415.198568&quot; style=&quot;fill-opacity: 0.4; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211211A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#ma00f596c2f&quot; x=&quot;343.770531&quot; y=&quot;377.07115&quot; style=&quot;fill-opacity: 0.4; stroke: #000000; stroke-opacity: 0.4; stroke-width: 0.6&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111225A-luminosity-1&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;mccb22e8d3d&quot; d=&quot;M 2.5 0 
L -2.5 -0 
&quot; style=&quot;stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mccb22e8d3d&quot; x=&quot;283.846393&quot; y=&quot;384.416209&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
     &lt;use xlink:href=&quot;#mccb22e8d3d&quot; x=&quot;283.846393&quot; y=&quot;312.237773&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060218-luminosity-0&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;m4457dd7685&quot; d=&quot;M 0 -6 
L -5.706339 -1.854102 
L -3.526712 4.854102 
L 3.526712 4.854102 
L 5.706339 -1.854102 
z
&quot; style=&quot;stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;193.960188&quot; y=&quot;413.84032&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-100316D-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;403.694668&quot; y=&quot;228.111497&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130427A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;486.090356&quot; y=&quot;200.012902&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150818A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;411.185185&quot; y=&quot;215.83721&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-161219B-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;381.223116&quot; y=&quot;314.395157&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-171205A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;531.033459&quot; y=&quot;218.082675&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-180728A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;216.431739&quot; y=&quot;308.161372&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-190829A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;620.919665&quot; y=&quot;132.134274&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-221009A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m4457dd7685&quot; x=&quot;336.280013&quot; y=&quot;250.414607&quot; style=&quot;fill: #0072b2; stroke: #0072b2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050724-luminosity-0&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;m7916ec7e4e&quot; d=&quot;M -0 8.485281 
L 8.485281 0 
L 0 -8.485281 
L -8.485281 -0 
z
&quot; style=&quot;stroke: #000000; stroke-linejoin: miter&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m7916ec7e4e&quot; x=&quot;613.429148&quot; y=&quot;453.325986&quot; style=&quot;stroke: #000000; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060505-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m7916ec7e4e&quot; x=&quot;471.109322&quot; y=&quot;250.414607&quot; style=&quot;stroke: #000000; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060614-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m7916ec7e4e&quot; x=&quot;201.450705&quot; y=&quot;497.24889&quot; style=&quot;stroke: #000000; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-191019A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m7916ec7e4e&quot; x=&quot;568.486045&quot; y=&quot;392.895458&quot; style=&quot;stroke: #000000; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211211A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m7916ec7e4e&quot; x=&quot;343.770531&quot; y=&quot;392.895458&quot; style=&quot;stroke: #000000; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 486.090356 415.198568 
L 486.090356 384.416209 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-luminosity-2&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;mc4392de1bd&quot; d=&quot;M 3 0 
L -3 -0 
&quot; style=&quot;stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;486.090356&quot; y=&quot;415.198568&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;486.090356&quot; y=&quot;384.416209&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 501.071391 232.897666 
L 501.071391 179.574589 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-luminosity-2&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;m1845676a57&quot; d=&quot;M 3 0 
L -3 -0 
&quot; style=&quot;stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;501.071391&quot; y=&quot;232.897666&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;501.071391&quot; y=&quot;179.574589&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 590.957596 346.288791 
L 590.957596 316.640621 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;590.957596&quot; y=&quot;346.288791&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;590.957596&quot; y=&quot;316.640621&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 590.957596 477.021734 
L 590.957596 453.325986 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-luminosity-2&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;m0939637583&quot; d=&quot;M -3 0 
L 0 4.5 
L 3 0 
&quot; style=&quot;stroke: #c51b32; stroke-width: 1.2; stroke-linejoin: miter&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m0939637583&quot; x=&quot;590.957596&quot; y=&quot;477.021734&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;590.957596&quot; y=&quot;453.325986&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 238.90329 415.198568 
L 238.90329 377.07115 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;238.90329&quot; y=&quot;415.198568&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;238.90329&quot; y=&quot;377.07115&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 456.128288 238.14032 
L 456.128288 205.808387 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;456.128288&quot; y=&quot;238.14032&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;456.128288&quot; y=&quot;205.808387&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 433.656736 292.830397 
L 433.656736 278.513203 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;433.656736&quot; y=&quot;292.830397&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;433.656736&quot; y=&quot;278.513203&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 433.656736 232.897666 
L 433.656736 161.885484 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;433.656736&quot; y=&quot;232.897666&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;433.656736&quot; y=&quot;161.885484&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 223.922256 323.985681 
L 223.922256 266.238916 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;223.922256&quot; y=&quot;323.985681&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;223.922256&quot; y=&quot;266.238916&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 553.505011 288.542026 
L 553.505011 283.299371 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;553.505011&quot; y=&quot;288.542026&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;553.505011&quot; y=&quot;283.299371&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-luminosity-1&quot;&gt;
    &lt;path d=&quot;M 613.429148 426.620028 
L 613.429148 402.924281 
&quot; clip-path=&quot;url(#p74b57656dd)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-luminosity-2&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#m0939637583&quot; x=&quot;613.429148&quot; y=&quot;426.620028&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-luminosity-3&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;613.429148&quot; y=&quot;402.924281&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-luminosity-0&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;mcb580db443&quot; d=&quot;M -7 7 
L 7 7 
L 7 -7 
L -7 -7 
z
&quot; style=&quot;stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mcb580db443&quot; x=&quot;486.090356&quot; y=&quot;392.895458&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-luminosity-0&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;mec8c74788a&quot; d=&quot;M 0 7 
C 1.856422 7 3.637059 6.262436 4.949747 4.949747 
C 6.262436 3.637059 7 1.856422 7 0 
C 7 -1.856422 6.262436 -3.637059 4.949747 -4.949747 
C 3.637059 -6.262436 1.856422 -7 0 -7 
C -1.856422 -7 -3.637059 -6.262436 -4.949747 -4.949747 
C -6.262436 -3.637059 -7 -1.856422 -7 0 
C -7 1.856422 -6.262436 3.637059 -4.949747 4.949747 
C -3.637059 6.262436 -1.856422 7 0 7 
z
&quot; style=&quot;stroke: #cc6677&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;501.071391&quot; y=&quot;200.012902&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-051109B-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;575.976562&quot; y=&quot;377.07115&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mcb580db443&quot; x=&quot;590.957596&quot; y=&quot;329.490895&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mcb580db443&quot; x=&quot;590.957596&quot; y=&quot;453.325986&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;238.90329&quot; y=&quot;402.924281&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-080517-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;516.052425&quot; y=&quot;85.630647&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;456.128288&quot; y=&quot;223.708649&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;433.656736&quot; y=&quot;285.858262&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;433.656736&quot; y=&quot;189.984079&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;223.922256&quot; y=&quot;297.481581&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200716C-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;598.448114&quot; y=&quot;326.669444&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200729A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;351.261048&quot; y=&quot;415.198568&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;553.505011&quot; y=&quot;285.858262&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-luminosity-0&quot;&gt;
    &lt;g clip-path=&quot;url(#p74b57656dd)&quot;&gt;
     &lt;use xlink:href=&quot;#mcb580db443&quot; x=&quot;613.429148&quot; y=&quot;402.924281&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
  &lt;/g&gt;
  &lt;g id=&quot;axes_2&quot;&gt;
   &lt;g id=&quot;matplotlib.axis_3&quot;&gt;
    &lt;g id=&quot;ytick_37&quot;&gt;
     &lt;g id=&quot;line2d_134&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;m8ede4f8459&quot; d=&quot;M 0 0 
L -3.5 0 
&quot; style=&quot;stroke: #555555; stroke-width: 0.8&quot;/&gt;
      &lt;/defs&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8ede4f8459&quot; x=&quot;1353.6&quot; y=&quot;394.079453&quot; style=&quot;fill: #555555; stroke: #555555; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_12&quot;&gt;
      &lt;!-- 25% --&gt;
      &lt;g style=&quot;fill: #555555&quot; transform=&quot;translate(1357.1 401.67789)scale(0.2 -0.2)&quot;&gt;
       &lt;defs&gt;
        &lt;path id=&quot;DejaVuSans-32&quot; d=&quot;M 1228 531 
L 3431 531 
L 3431 0 
L 469 0 
L 469 531 
Q 828 903 1448 1529 
Q 2069 2156 2228 2338 
Q 2531 2678 2651 2914 
Q 2772 3150 2772 3378 
Q 2772 3750 2511 3984 
Q 2250 4219 1831 4219 
Q 1534 4219 1204 4116 
Q 875 4013 500 3803 
L 500 4441 
Q 881 4594 1212 4672 
Q 1544 4750 1819 4750 
Q 2544 4750 2975 4387 
Q 3406 4025 3406 3419 
Q 3406 3131 3298 2873 
Q 3191 2616 2906 2266 
Q 2828 2175 2409 1742 
Q 1991 1309 1228 531 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
        &lt;path id=&quot;DejaVuSans-35&quot; d=&quot;M 691 4666 
L 3169 4666 
L 3169 4134 
L 1269 4134 
L 1269 2991 
Q 1406 3038 1543 3061 
Q 1681 3084 1819 3084 
Q 2600 3084 3056 2656 
Q 3513 2228 3513 1497 
Q 3513 744 3044 326 
Q 2575 -91 1722 -91 
Q 1428 -91 1123 -41 
Q 819 9 494 109 
L 494 744 
Q 775 591 1075 516 
Q 1375 441 1709 441 
Q 2250 441 2565 725 
Q 2881 1009 2881 1497 
Q 2881 1984 2565 2268 
Q 2250 2553 1709 2553 
Q 1456 2553 1204 2497 
Q 953 2441 691 2322 
L 691 4666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
        &lt;path id=&quot;DejaVuSans-25&quot; d=&quot;M 4653 2053 
Q 4381 2053 4226 1822 
Q 4072 1591 4072 1178 
Q 4072 772 4226 539 
Q 4381 306 4653 306 
Q 4919 306 5073 539 
Q 5228 772 5228 1178 
Q 5228 1588 5073 1820 
Q 4919 2053 4653 2053 
z
M 4653 2450 
Q 5147 2450 5437 2106 
Q 5728 1763 5728 1178 
Q 5728 594 5436 251 
Q 5144 -91 4653 -91 
Q 4153 -91 3862 251 
Q 3572 594 3572 1178 
Q 3572 1766 3864 2108 
Q 4156 2450 4653 2450 
z
M 1428 4353 
Q 1159 4353 1004 4120 
Q 850 3888 850 3481 
Q 850 3069 1003 2837 
Q 1156 2606 1428 2606 
Q 1700 2606 1854 2837 
Q 2009 3069 2009 3481 
Q 2009 3884 1853 4118 
Q 1697 4353 1428 4353 
z
M 4250 4750 
L 4750 4750 
L 1831 -91 
L 1331 -91 
L 4250 4750 
z
M 1428 4750 
Q 1922 4750 2215 4408 
Q 2509 4066 2509 3481 
Q 2509 2891 2217 2550 
Q 1925 2209 1428 2209 
Q 931 2209 642 2551 
Q 353 2894 353 3481 
Q 353 4063 643 4406 
Q 934 4750 1428 4750 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;/defs&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-32&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-35&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-25&quot; x=&quot;127.246094&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_38&quot;&gt;
     &lt;g id=&quot;line2d_135&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8ede4f8459&quot; x=&quot;1353.6&quot; y=&quot;268.606905&quot; style=&quot;fill: #555555; stroke: #555555; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_13&quot;&gt;
      &lt;!-- 50% --&gt;
      &lt;g style=&quot;fill: #555555&quot; transform=&quot;translate(1357.1 276.205343)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-35&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-25&quot; x=&quot;127.246094&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_39&quot;&gt;
     &lt;g id=&quot;line2d_136&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8ede4f8459&quot; x=&quot;1353.6&quot; y=&quot;143.134358&quot; style=&quot;fill: #555555; stroke: #555555; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_14&quot;&gt;
      &lt;!-- 75% --&gt;
      &lt;g style=&quot;fill: #555555&quot; transform=&quot;translate(1357.1 150.732796)scale(0.2 -0.2)&quot;&gt;
       &lt;defs&gt;
        &lt;path id=&quot;DejaVuSans-37&quot; d=&quot;M 525 4666 
L 3525 4666 
L 3525 4397 
L 1831 0 
L 1172 0 
L 2766 4134 
L 525 4134 
L 525 4666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;/defs&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-37&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-35&quot; x=&quot;63.623047&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-25&quot; x=&quot;127.246094&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_40&quot;&gt;
     &lt;g id=&quot;line2d_137&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8ede4f8459&quot; x=&quot;1353.6&quot; y=&quot;17.712&quot; style=&quot;fill: #555555; stroke: #555555; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;text_15&quot;&gt;
     &lt;!-- Cumulative random offsets ($P_{cc}&amp;lt;0.03$) --&gt;
     &lt;g style=&quot;fill: #555555&quot; transform=&quot;translate(1425.800195 451.8195)rotate(-90)scale(0.1875 -0.1875)&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;DejaVuSans-43&quot; d=&quot;M 4122 4306 
L 4122 3641 
Q 3803 3938 3442 4084 
Q 3081 4231 2675 4231 
Q 1875 4231 1450 3742 
Q 1025 3253 1025 2328 
Q 1025 1406 1450 917 
Q 1875 428 2675 428 
Q 3081 428 3442 575 
Q 3803 722 4122 1019 
L 4122 359 
Q 3791 134 3420 21 
Q 3050 -91 2638 -91 
Q 1578 -91 968 557 
Q 359 1206 359 2328 
Q 359 3453 968 4101 
Q 1578 4750 2638 4750 
Q 3056 4750 3426 4639 
Q 3797 4528 4122 4306 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-75&quot; d=&quot;M 544 1381 
L 544 3500 
L 1119 3500 
L 1119 1403 
Q 1119 906 1312 657 
Q 1506 409 1894 409 
Q 2359 409 2629 706 
Q 2900 1003 2900 1516 
L 2900 3500 
L 3475 3500 
L 3475 0 
L 2900 0 
L 2900 538 
Q 2691 219 2414 64 
Q 2138 -91 1772 -91 
Q 1169 -91 856 284 
Q 544 659 544 1381 
z
M 1991 3584 
L 1991 3584 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-6d&quot; d=&quot;M 3328 2828 
Q 3544 3216 3844 3400 
Q 4144 3584 4550 3584 
Q 5097 3584 5394 3201 
Q 5691 2819 5691 2113 
L 5691 0 
L 5113 0 
L 5113 2094 
Q 5113 2597 4934 2840 
Q 4756 3084 4391 3084 
Q 3944 3084 3684 2787 
Q 3425 2491 3425 1978 
L 3425 0 
L 2847 0 
L 2847 2094 
Q 2847 2600 2669 2842 
Q 2491 3084 2119 3084 
Q 1678 3084 1418 2786 
Q 1159 2488 1159 1978 
L 1159 0 
L 581 0 
L 581 3500 
L 1159 3500 
L 1159 2956 
Q 1356 3278 1631 3431 
Q 1906 3584 2284 3584 
Q 2666 3584 2933 3390 
Q 3200 3197 3328 2828 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-6c&quot; d=&quot;M 603 4863 
L 1178 4863 
L 1178 0 
L 603 0 
L 603 4863 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-61&quot; d=&quot;M 2194 1759 
Q 1497 1759 1228 1600 
Q 959 1441 959 1056 
Q 959 750 1161 570 
Q 1363 391 1709 391 
Q 2188 391 2477 730 
Q 2766 1069 2766 1631 
L 2766 1759 
L 2194 1759 
z
M 3341 1997 
L 3341 0 
L 2766 0 
L 2766 531 
Q 2569 213 2275 61 
Q 1981 -91 1556 -91 
Q 1019 -91 701 211 
Q 384 513 384 1019 
Q 384 1609 779 1909 
Q 1175 2209 1959 2209 
L 2766 2209 
L 2766 2266 
Q 2766 2663 2505 2880 
Q 2244 3097 1772 3097 
Q 1472 3097 1187 3025 
Q 903 2953 641 2809 
L 641 3341 
Q 956 3463 1253 3523 
Q 1550 3584 1831 3584 
Q 2591 3584 2966 3190 
Q 3341 2797 3341 1997 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-74&quot; d=&quot;M 1172 4494 
L 1172 3500 
L 2356 3500 
L 2356 3053 
L 1172 3053 
L 1172 1153 
Q 1172 725 1289 603 
Q 1406 481 1766 481 
L 2356 481 
L 2356 0 
L 1766 0 
Q 1100 0 847 248 
Q 594 497 594 1153 
L 594 3053 
L 172 3053 
L 172 3500 
L 594 3500 
L 594 4494 
L 1172 4494 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-69&quot; d=&quot;M 603 3500 
L 1178 3500 
L 1178 0 
L 603 0 
L 603 3500 
z
M 603 4863 
L 1178 4863 
L 1178 4134 
L 603 4134 
L 603 4863 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-76&quot; d=&quot;M 191 3500 
L 800 3500 
L 1894 563 
L 2988 3500 
L 3597 3500 
L 2284 0 
L 1503 0 
L 191 3500 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-65&quot; d=&quot;M 3597 1894 
L 3597 1613 
L 953 1613 
Q 991 1019 1311 708 
Q 1631 397 2203 397 
Q 2534 397 2845 478 
Q 3156 559 3463 722 
L 3463 178 
Q 3153 47 2828 -22 
Q 2503 -91 2169 -91 
Q 1331 -91 842 396 
Q 353 884 353 1716 
Q 353 2575 817 3079 
Q 1281 3584 2069 3584 
Q 2775 3584 3186 3129 
Q 3597 2675 3597 1894 
z
M 3022 2063 
Q 3016 2534 2758 2815 
Q 2500 3097 2075 3097 
Q 1594 3097 1305 2825 
Q 1016 2553 972 2059 
L 3022 2063 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-6e&quot; d=&quot;M 3513 2113 
L 3513 0 
L 2938 0 
L 2938 2094 
Q 2938 2591 2744 2837 
Q 2550 3084 2163 3084 
Q 1697 3084 1428 2787 
Q 1159 2491 1159 1978 
L 1159 0 
L 581 0 
L 581 3500 
L 1159 3500 
L 1159 2956 
Q 1366 3272 1645 3428 
Q 1925 3584 2291 3584 
Q 2894 3584 3203 3211 
Q 3513 2838 3513 2113 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-64&quot; d=&quot;M 2906 2969 
L 2906 4863 
L 3481 4863 
L 3481 0 
L 2906 0 
L 2906 525 
Q 2725 213 2448 61 
Q 2172 -91 1784 -91 
Q 1150 -91 751 415 
Q 353 922 353 1747 
Q 353 2572 751 3078 
Q 1150 3584 1784 3584 
Q 2172 3584 2448 3432 
Q 2725 3281 2906 2969 
z
M 947 1747 
Q 947 1113 1208 752 
Q 1469 391 1925 391 
Q 2381 391 2643 752 
Q 2906 1113 2906 1747 
Q 2906 2381 2643 2742 
Q 2381 3103 1925 3103 
Q 1469 3103 1208 2742 
Q 947 2381 947 1747 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-6f&quot; d=&quot;M 1959 3097 
Q 1497 3097 1228 2736 
Q 959 2375 959 1747 
Q 959 1119 1226 758 
Q 1494 397 1959 397 
Q 2419 397 2687 759 
Q 2956 1122 2956 1747 
Q 2956 2369 2687 2733 
Q 2419 3097 1959 3097 
z
M 1959 3584 
Q 2709 3584 3137 3096 
Q 3566 2609 3566 1747 
Q 3566 888 3137 398 
Q 2709 -91 1959 -91 
Q 1206 -91 779 398 
Q 353 888 353 1747 
Q 353 2609 779 3096 
Q 1206 3584 1959 3584 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-66&quot; d=&quot;M 2375 4863 
L 2375 4384 
L 1825 4384 
Q 1516 4384 1395 4259 
Q 1275 4134 1275 3809 
L 1275 3500 
L 2222 3500 
L 2222 3053 
L 1275 3053 
L 1275 0 
L 697 0 
L 697 3053 
L 147 3053 
L 147 3500 
L 697 3500 
L 697 3744 
Q 697 4328 969 4595 
Q 1241 4863 1831 4863 
L 2375 4863 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-73&quot; d=&quot;M 2834 3397 
L 2834 2853 
Q 2591 2978 2328 3040 
Q 2066 3103 1784 3103 
Q 1356 3103 1142 2972 
Q 928 2841 928 2578 
Q 928 2378 1081 2264 
Q 1234 2150 1697 2047 
L 1894 2003 
Q 2506 1872 2764 1633 
Q 3022 1394 3022 966 
Q 3022 478 2636 193 
Q 2250 -91 1575 -91 
Q 1294 -91 989 -36 
Q 684 19 347 128 
L 347 722 
Q 666 556 975 473 
Q 1284 391 1588 391 
Q 1994 391 2212 530 
Q 2431 669 2431 922 
Q 2431 1156 2273 1281 
Q 2116 1406 1581 1522 
L 1381 1569 
Q 847 1681 609 1914 
Q 372 2147 372 2553 
Q 372 3047 722 3315 
Q 1072 3584 1716 3584 
Q 2034 3584 2315 3537 
Q 2597 3491 2834 3397 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-Oblique-50&quot; d=&quot;M 1081 4666 
L 2541 4666 
Q 3178 4666 3512 4369 
Q 3847 4072 3847 3500 
Q 3847 2731 3353 2303 
Q 2859 1875 1966 1875 
L 1172 1875 
L 806 0 
L 172 0 
L 1081 4666 
z
M 1613 4147 
L 1275 2394 
L 2069 2394 
Q 2606 2394 2893 2669 
Q 3181 2944 3181 3456 
Q 3181 3784 2986 3965 
Q 2791 4147 2438 4147 
L 1613 4147 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-Oblique-63&quot; d=&quot;M 3431 3366 
L 3316 2797 
Q 3109 2947 2876 3022 
Q 2644 3097 2394 3097 
Q 2119 3097 1870 3000 
Q 1622 2903 1453 2725 
Q 1184 2453 1037 2087 
Q 891 1722 891 1331 
Q 891 859 1127 628 
Q 1363 397 1844 397 
Q 2081 397 2348 469 
Q 2616 541 2906 684 
L 2797 116 
Q 2547 13 2283 -39 
Q 2019 -91 1741 -91 
Q 1044 -91 669 257 
Q 294 606 294 1253 
Q 294 1797 489 2255 
Q 684 2713 1069 3078 
Q 1331 3328 1684 3456 
Q 2038 3584 2456 3584 
Q 2700 3584 2940 3529 
Q 3181 3475 3431 3366 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-3c&quot; d=&quot;M 4684 3150 
L 1459 2003 
L 4684 863 
L 4684 294 
L 678 1747 
L 678 2266 
L 4684 3719 
L 4684 3150 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
      &lt;/defs&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-43&quot; transform=&quot;translate(0 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-75&quot; transform=&quot;translate(69.824219 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-6d&quot; transform=&quot;translate(133.203125 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-75&quot; transform=&quot;translate(230.615234 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-6c&quot; transform=&quot;translate(293.994141 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-61&quot; transform=&quot;translate(321.777344 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-74&quot; transform=&quot;translate(383.056641 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-69&quot; transform=&quot;translate(422.265625 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-76&quot; transform=&quot;translate(450.048828 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-65&quot; transform=&quot;translate(509.228516 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-20&quot; transform=&quot;translate(570.751953 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-72&quot; transform=&quot;translate(602.539062 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-61&quot; transform=&quot;translate(643.652344 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-6e&quot; transform=&quot;translate(704.931641 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-64&quot; transform=&quot;translate(768.310547 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-6f&quot; transform=&quot;translate(831.787109 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-6d&quot; transform=&quot;translate(892.96875 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-20&quot; transform=&quot;translate(990.380859 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-6f&quot; transform=&quot;translate(1022.167969 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-66&quot; transform=&quot;translate(1083.349609 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-66&quot; transform=&quot;translate(1118.554688 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-73&quot; transform=&quot;translate(1153.759766 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-65&quot; transform=&quot;translate(1205.859375 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-74&quot; transform=&quot;translate(1267.382812 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-73&quot; transform=&quot;translate(1306.591797 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-20&quot; transform=&quot;translate(1358.691406 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-28&quot; transform=&quot;translate(1390.478516 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-Oblique-50&quot; transform=&quot;translate(1429.492188 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-Oblique-63&quot; transform=&quot;translate(1489.794922 -16.390625)scale(0.7)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-Oblique-63&quot; transform=&quot;translate(1528.28125 -16.390625)scale(0.7)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-3c&quot; transform=&quot;translate(1588.984375 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-30&quot; transform=&quot;translate(1692.255859 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-2e&quot; transform=&quot;translate(1755.878906 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-30&quot; transform=&quot;translate(1787.666016 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-33&quot; transform=&quot;translate(1851.289062 0.015625)&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-29&quot; transform=&quot;translate(1914.912109 0.015625)&quot;/&gt;
     &lt;/g&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;line2d_138&quot;&gt;
    &lt;path d=&quot;M 741.949515 519.552 
L 834.837622 519.552 
L 834.837622 510.257737 
L 857.389178 510.257737 
L 857.389178 500.963474 
L 887.009477 500.963474 
L 887.009477 491.669212 
L 892.616754 491.669212 
L 892.616754 482.374949 
L 904.079635 482.374949 
L 904.079635 473.080686 
L 937.908624 473.080686 
L 937.908624 463.786423 
L 953.258756 463.786423 
L 953.258756 454.492161 
L 965.710881 454.492161 
L 965.710881 445.197898 
L 972.010607 445.197898 
L 972.010607 435.903635 
L 980.019292 435.903635 
L 980.019292 426.609372 
L 994.338119 426.609372 
L 994.338119 417.31511 
L 999.360992 417.31511 
L 999.360992 408.020847 
L 1010.230565 408.020847 
L 1010.230565 398.726584 
L 1029.545052 398.726584 
L 1029.545052 389.432321 
L 1032.482667 389.432321 
L 1032.482667 380.138059 
L 1039.661554 380.138059 
L 1039.661554 370.843796 
L 1046.741966 370.843796 
L 1046.741966 361.549533 
L 1047.568379 361.549533 
L 1047.568379 352.25527 
L 1060.950146 352.25527 
L 1060.950146 342.961008 
L 1073.022901 342.961008 
L 1073.022901 333.666745 
L 1088.058203 333.666745 
L 1088.058203 324.372482 
L 1098.337472 324.372482 
L 1098.337472 315.078219 
L 1106.808296 315.078219 
L 1106.808296 305.783957 
L 1125.960743 305.783957 
L 1125.960743 296.489694 
L 1133.364961 296.489694 
L 1133.364961 287.195431 
L 1142.218816 287.195431 
L 1142.218816 277.901168 
L 1146.595734 277.901168 
L 1146.595734 268.606905 
L 1146.769055 268.606905 
L 1146.769055 259.312643 
L 1148.226498 259.312643 
L 1148.226498 250.01838 
L 1155.072928 250.01838 
L 1155.072928 240.724117 
L 1172.789246 240.724117 
L 1172.789246 231.429854 
L 1184.700473 231.429854 
L 1184.700473 222.135592 
L 1194.515657 222.135592 
L 1194.515657 212.841329 
L 1200.470552 212.841329 
L 1200.470552 203.547066 
L 1207.555237 203.547066 
L 1207.555237 194.252803 
L 1212.513157 194.252803 
L 1212.513157 184.958541 
L 1217.924707 184.958541 
L 1217.924707 175.664278 
L 1218.442995 175.664278 
L 1218.442995 166.370015 
L 1229.673393 166.370015 
L 1229.673393 157.075752 
L 1233.365281 157.075752 
L 1233.365281 147.78149 
L 1238.221937 147.78149 
L 1238.221937 138.487227 
L 1239.527134 138.487227 
L 1239.527134 129.192964 
L 1241.314025 129.192964 
L 1241.314025 119.898701 
L 1258.036161 119.898701 
L 1258.036161 110.604439 
L 1286.54094 110.604439 
L 1286.54094 101.310176 
L 1295.909786 101.310176 
L 1295.909786 92.015913 
L 1298.4635 92.015913 
L 1298.4635 82.72165 
L 1302.883929 82.72165 
L 1302.883929 73.427388 
L 1303.1844 73.427388 
L 1303.1844 64.133125 
L 1311.133739 64.133125 
L 1311.133739 54.838862 
L 1337.514508 54.838862 
L 1337.514508 45.544599 
L 1337.616503 45.544599 
L 1337.616503 36.250337 
L 1338.42354 36.250337 
L 1338.42354 26.956074 
L 1360.112408 26.956074 
L 1360.112408 17.661811 
L 1373.37344 17.661811 
L 1373.37344 17.661811 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #555555; stroke-opacity: 0.8; stroke-width: 1.8; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_7&quot;&gt;
    &lt;path d=&quot;M 741.949515 519.552 
L 741.949515 17.712 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_8&quot;&gt;
    &lt;path d=&quot;M 1353.6 519.552 
L 1353.6 17.712 
&quot; style=&quot;fill: none; stroke: #555555; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_9&quot;&gt;
    &lt;path d=&quot;M 741.949515 519.552 
L 1353.6 519.552 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_10&quot;&gt;
    &lt;path d=&quot;M 741.949515 17.712 
L 1353.6 17.712 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
  &lt;/g&gt;
  &lt;g id=&quot;axes_3&quot;&gt;
   &lt;g id=&quot;line2d_139&quot;&gt;
    &lt;path d=&quot;M 741.949515 238.14032 
L 1353.6 238.14032 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke-dasharray: 7.5,4.5; stroke-dashoffset: 0; stroke: #0072b2; stroke-width: 1.5&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;matplotlib.axis_4&quot;&gt;
    &lt;g id=&quot;xtick_31&quot;&gt;
     &lt;g id=&quot;line2d_140&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;799.488363&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_141&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;799.488363&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_16&quot;&gt;
      &lt;!-- 0 --&gt;
      &lt;g transform=&quot;translate(793.125863 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_32&quot;&gt;
     &lt;g id=&quot;line2d_142&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;857.302559&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_143&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;857.302559&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_17&quot;&gt;
      &lt;!-- 2 --&gt;
      &lt;g transform=&quot;translate(850.940059 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-32&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_33&quot;&gt;
     &lt;g id=&quot;line2d_144&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;930.132698&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_145&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;930.132698&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_18&quot;&gt;
      &lt;!-- 5 --&gt;
      &lt;g transform=&quot;translate(923.770198 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-35&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_34&quot;&gt;
     &lt;g id=&quot;line2d_146&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;1013.475711&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_147&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;1013.475711&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_19&quot;&gt;
      &lt;!-- 10 --&gt;
      &lt;g transform=&quot;translate(1000.750711 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-31&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;63.623047&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_35&quot;&gt;
     &lt;g id=&quot;line2d_148&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;1109.983631&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_149&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;1109.983631&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_20&quot;&gt;
      &lt;!-- 20 --&gt;
      &lt;g transform=&quot;translate(1097.258631 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-32&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;63.623047&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_36&quot;&gt;
     &lt;g id=&quot;line2d_150&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;1211.039583&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_151&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;1211.039583&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_21&quot;&gt;
      &lt;!-- 40 --&gt;
      &lt;g transform=&quot;translate(1198.314583 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;defs&gt;
        &lt;path id=&quot;DejaVuSans-34&quot; d=&quot;M 2419 4116 
L 825 1625 
L 2419 1625 
L 2419 4116 
z
M 2253 4666 
L 3047 4666 
L 3047 1625 
L 3713 1625 
L 3713 1100 
L 3047 1100 
L 3047 0 
L 2419 0 
L 2419 1100 
L 313 1100 
L 313 1709 
L 2253 4666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;/defs&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-34&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;63.623047&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_37&quot;&gt;
     &lt;g id=&quot;line2d_152&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;1270.821928&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_153&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;1270.821928&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_22&quot;&gt;
      &lt;!-- 60 --&gt;
      &lt;g transform=&quot;translate(1258.096928 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;defs&gt;
        &lt;path id=&quot;DejaVuSans-36&quot; d=&quot;M 2113 2584 
Q 1688 2584 1439 2293 
Q 1191 2003 1191 1497 
Q 1191 994 1439 701 
Q 1688 409 2113 409 
Q 2538 409 2786 701 
Q 3034 994 3034 1497 
Q 3034 2003 2786 2293 
Q 2538 2584 2113 2584 
z
M 3366 4563 
L 3366 3988 
Q 3128 4100 2886 4159 
Q 2644 4219 2406 4219 
Q 1781 4219 1451 3797 
Q 1122 3375 1075 2522 
Q 1259 2794 1537 2939 
Q 1816 3084 2150 3084 
Q 2853 3084 3261 2657 
Q 3669 2231 3669 1497 
Q 3669 778 3244 343 
Q 2819 -91 2113 -91 
Q 1303 -91 875 529 
Q 447 1150 447 2328 
Q 447 3434 972 4092 
Q 1497 4750 2381 4750 
Q 2619 4750 2861 4703 
Q 3103 4656 3366 4563 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;/defs&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-36&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;63.623047&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;xtick_38&quot;&gt;
     &lt;g id=&quot;line2d_154&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m55dc189b39&quot; x=&quot;1330.78082&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;line2d_155&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m8f72806e0a&quot; x=&quot;1330.78082&quot; y=&quot;17.712&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
     &lt;g id=&quot;text_23&quot;&gt;
      &lt;!-- 90 --&gt;
      &lt;g transform=&quot;translate(1318.05582 538.248875)scale(0.2 -0.2)&quot;&gt;
       &lt;defs&gt;
        &lt;path id=&quot;DejaVuSans-39&quot; d=&quot;M 703 97 
L 703 672 
Q 941 559 1184 500 
Q 1428 441 1663 441 
Q 2288 441 2617 861 
Q 2947 1281 2994 2138 
Q 2813 1869 2534 1725 
Q 2256 1581 1919 1581 
Q 1219 1581 811 2004 
Q 403 2428 403 3163 
Q 403 3881 828 4315 
Q 1253 4750 1959 4750 
Q 2769 4750 3195 4129 
Q 3622 3509 3622 2328 
Q 3622 1225 3098 567 
Q 2575 -91 1691 -91 
Q 1453 -91 1209 -44 
Q 966 3 703 97 
z
M 1959 2075 
Q 2384 2075 2632 2365 
Q 2881 2656 2881 3163 
Q 2881 3666 2632 3958 
Q 2384 4250 1959 4250 
Q 1534 4250 1286 3958 
Q 1038 3666 1038 3163 
Q 1038 2656 1286 2365 
Q 1534 2075 1959 2075 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;/defs&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-39&quot;/&gt;
       &lt;use xlink:href=&quot;#DejaVuSans-30&quot; x=&quot;63.623047&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;text_24&quot;&gt;
     &lt;!-- Offset (arcsec) --&gt;
     &lt;g transform=&quot;translate(960.434132 569.454539)scale(0.2375 -0.2375)&quot;&gt;
      &lt;defs&gt;
       &lt;path id=&quot;DejaVuSans-4f&quot; d=&quot;M 2522 4238 
Q 1834 4238 1429 3725 
Q 1025 3213 1025 2328 
Q 1025 1447 1429 934 
Q 1834 422 2522 422 
Q 3209 422 3611 934 
Q 4013 1447 4013 2328 
Q 4013 3213 3611 3725 
Q 3209 4238 2522 4238 
z
M 2522 4750 
Q 3503 4750 4090 4092 
Q 4678 3434 4678 2328 
Q 4678 1225 4090 567 
Q 3503 -91 2522 -91 
Q 1538 -91 948 565 
Q 359 1222 359 2328 
Q 359 3434 948 4092 
Q 1538 4750 2522 4750 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
       &lt;path id=&quot;DejaVuSans-63&quot; d=&quot;M 3122 3366 
L 3122 2828 
Q 2878 2963 2633 3030 
Q 2388 3097 2138 3097 
Q 1578 3097 1268 2742 
Q 959 2388 959 1747 
Q 959 1106 1268 751 
Q 1578 397 2138 397 
Q 2388 397 2633 464 
Q 2878 531 3122 666 
L 3122 134 
Q 2881 22 2623 -34 
Q 2366 -91 2075 -91 
Q 1284 -91 818 406 
Q 353 903 353 1747 
Q 353 2603 823 3093 
Q 1294 3584 2113 3584 
Q 2378 3584 2631 3529 
Q 2884 3475 3122 3366 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
      &lt;/defs&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-4f&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-66&quot; x=&quot;78.710938&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-66&quot; x=&quot;113.916016&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-73&quot; x=&quot;149.121094&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-65&quot; x=&quot;201.220703&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-74&quot; x=&quot;262.744141&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-20&quot; x=&quot;301.953125&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-28&quot; x=&quot;333.740234&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-61&quot; x=&quot;372.753906&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-72&quot; x=&quot;434.033203&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-63&quot; x=&quot;472.896484&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-73&quot; x=&quot;527.876953&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-65&quot; x=&quot;579.976562&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-63&quot; x=&quot;641.5&quot;/&gt;
      &lt;use xlink:href=&quot;#DejaVuSans-29&quot; x=&quot;696.480469&quot;/&gt;
     &lt;/g&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;matplotlib.axis_5&quot;&gt;
    &lt;g id=&quot;ytick_41&quot;&gt;
     &lt;g id=&quot;line2d_156&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m83622c945c&quot; x=&quot;741.949515&quot; y=&quot;491.453405&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_42&quot;&gt;
     &lt;g id=&quot;line2d_157&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m83622c945c&quot; x=&quot;741.949515&quot; y=&quot;364.796862&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_43&quot;&gt;
     &lt;g id=&quot;line2d_158&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m83622c945c&quot; x=&quot;741.949515&quot; y=&quot;238.14032&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_44&quot;&gt;
     &lt;g id=&quot;line2d_159&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m83622c945c&quot; x=&quot;741.949515&quot; y=&quot;111.483778&quot; style=&quot;stroke: #000000; stroke-width: 0.8&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_45&quot;&gt;
     &lt;g id=&quot;line2d_160&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;519.552&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_46&quot;&gt;
     &lt;g id=&quot;line2d_161&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;511.072751&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_47&quot;&gt;
     &lt;g id=&quot;line2d_162&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;503.727692&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_48&quot;&gt;
     &lt;g id=&quot;line2d_163&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;497.24889&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_49&quot;&gt;
     &lt;g id=&quot;line2d_164&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;453.325986&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_50&quot;&gt;
     &lt;g id=&quot;line2d_165&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;431.022876&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_51&quot;&gt;
     &lt;g id=&quot;line2d_166&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;415.198568&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_52&quot;&gt;
     &lt;g id=&quot;line2d_167&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;402.924281&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_53&quot;&gt;
     &lt;g id=&quot;line2d_168&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;392.895458&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_54&quot;&gt;
     &lt;g id=&quot;line2d_169&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;384.416209&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_55&quot;&gt;
     &lt;g id=&quot;line2d_170&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;377.07115&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_56&quot;&gt;
     &lt;g id=&quot;line2d_171&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;370.592348&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_57&quot;&gt;
     &lt;g id=&quot;line2d_172&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;326.669444&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_58&quot;&gt;
     &lt;g id=&quot;line2d_173&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;304.366334&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_59&quot;&gt;
     &lt;g id=&quot;line2d_174&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;288.542026&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_60&quot;&gt;
     &lt;g id=&quot;line2d_175&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;276.267739&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_61&quot;&gt;
     &lt;g id=&quot;line2d_176&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;266.238916&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_62&quot;&gt;
     &lt;g id=&quot;line2d_177&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;257.759667&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_63&quot;&gt;
     &lt;g id=&quot;line2d_178&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;250.414607&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_64&quot;&gt;
     &lt;g id=&quot;line2d_179&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;243.935806&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_65&quot;&gt;
     &lt;g id=&quot;line2d_180&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;200.012902&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_66&quot;&gt;
     &lt;g id=&quot;line2d_181&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;177.709792&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_67&quot;&gt;
     &lt;g id=&quot;line2d_182&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;161.885484&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_68&quot;&gt;
     &lt;g id=&quot;line2d_183&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;149.611196&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_69&quot;&gt;
     &lt;g id=&quot;line2d_184&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;139.582374&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_70&quot;&gt;
     &lt;g id=&quot;line2d_185&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;131.103125&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_71&quot;&gt;
     &lt;g id=&quot;line2d_186&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;123.758065&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_72&quot;&gt;
     &lt;g id=&quot;line2d_187&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;117.279264&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_73&quot;&gt;
     &lt;g id=&quot;line2d_188&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;73.35636&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_74&quot;&gt;
     &lt;g id=&quot;line2d_189&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;51.05325&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_75&quot;&gt;
     &lt;g id=&quot;line2d_190&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;35.228942&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
    &lt;g id=&quot;ytick_76&quot;&gt;
     &lt;g id=&quot;line2d_191&quot;&gt;
      &lt;g&gt;
       &lt;use xlink:href=&quot;#m2e84534ffb&quot; x=&quot;741.949515&quot; y=&quot;22.954654&quot; style=&quot;stroke: #000000; stroke-width: 0.6&quot;/&gt;
      &lt;/g&gt;
     &lt;/g&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_11&quot;&gt;
    &lt;path d=&quot;M 741.949515 519.552 
L 741.949515 17.712 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_12&quot;&gt;
    &lt;path d=&quot;M 1353.6 519.552 
L 1353.6 17.712 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_13&quot;&gt;
    &lt;path d=&quot;M 741.949515 519.552 
L 1353.6 519.552 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;patch_14&quot;&gt;
    &lt;path d=&quot;M 741.949515 17.712 
L 1353.6 17.712 
&quot; style=&quot;fill: none; stroke: #000000; stroke-width: 0.8; stroke-linejoin: miter; stroke-linecap: square&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111225A-offset-0&quot;&gt;
    &lt;path d=&quot;M 813.106184 384.416209 
L 813.106184 312.237773 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;text_25&quot;&gt;
    &lt;!-- Group A median --&gt;
    &lt;g style=&quot;fill: #0072b2&quot; transform=&quot;translate(1173.006735 259.132681)scale(0.2 -0.2)&quot;&gt;
     &lt;defs&gt;
      &lt;path id=&quot;DejaVuSans-47&quot; d=&quot;M 3809 666 
L 3809 1919 
L 2778 1919 
L 2778 2438 
L 4434 2438 
L 4434 434 
Q 4069 175 3628 42 
Q 3188 -91 2688 -91 
Q 1594 -91 976 548 
Q 359 1188 359 2328 
Q 359 3472 976 4111 
Q 1594 4750 2688 4750 
Q 3144 4750 3555 4637 
Q 3966 4525 4313 4306 
L 4313 3634 
Q 3963 3931 3569 4081 
Q 3175 4231 2741 4231 
Q 1884 4231 1454 3753 
Q 1025 3275 1025 2328 
Q 1025 1384 1454 906 
Q 1884 428 2741 428 
Q 3075 428 3337 486 
Q 3600 544 3809 666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
      &lt;path id=&quot;DejaVuSans-70&quot; d=&quot;M 1159 525 
L 1159 -1331 
L 581 -1331 
L 581 3500 
L 1159 3500 
L 1159 2969 
Q 1341 3281 1617 3432 
Q 1894 3584 2278 3584 
Q 2916 3584 3314 3078 
Q 3713 2572 3713 1747 
Q 3713 922 3314 415 
Q 2916 -91 2278 -91 
Q 1894 -91 1617 61 
Q 1341 213 1159 525 
z
M 3116 1747 
Q 3116 2381 2855 2742 
Q 2594 3103 2138 3103 
Q 1681 3103 1420 2742 
Q 1159 2381 1159 1747 
Q 1159 1113 1420 752 
Q 1681 391 2138 391 
Q 2594 391 2855 752 
Q 3116 1113 3116 1747 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
      &lt;path id=&quot;DejaVuSans-41&quot; d=&quot;M 2188 4044 
L 1331 1722 
L 3047 1722 
L 2188 4044 
z
M 1831 4666 
L 2547 4666 
L 4325 0 
L 3669 0 
L 3244 1197 
L 1141 1197 
L 716 0 
L 50 0 
L 1831 4666 
z
&quot; transform=&quot;scale(0.015625)&quot;/&gt;
     &lt;/defs&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-47&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-72&quot; x=&quot;77.490234&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-6f&quot; x=&quot;116.353516&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-75&quot; x=&quot;177.535156&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-70&quot; x=&quot;240.914062&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-20&quot; x=&quot;304.390625&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-41&quot; x=&quot;336.177734&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-20&quot; x=&quot;404.585938&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-6d&quot; x=&quot;436.373047&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-65&quot; x=&quot;533.785156&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-64&quot; x=&quot;595.308594&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-69&quot; x=&quot;658.785156&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-61&quot; x=&quot;686.568359&quot;/&gt;
     &lt;use xlink:href=&quot;#DejaVuSans-6e&quot; x=&quot;747.847656&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-offset-1&quot;&gt;
    &lt;path d=&quot;M 808.376721 392.895458 
L 910.394047 392.895458 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-offset-2&quot;&gt;
    &lt;path d=&quot;M 862.768934 415.198568 
L 862.768934 384.416209 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-offset-3&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;me3d306657c&quot; d=&quot;M 0 3 
L 0 -3 
&quot; style=&quot;stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me3d306657c&quot; x=&quot;808.376721&quot; y=&quot;392.895458&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me3d306657c&quot; x=&quot;910.394047&quot; y=&quot;392.895458&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;862.768934&quot; y=&quot;415.198568&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;862.768934&quot; y=&quot;384.416209&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-offset-1&quot;&gt;
    &lt;path d=&quot;M 796.523998 200.012902 
L 826.027405 200.012902 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-offset-2&quot;&gt;
    &lt;path d=&quot;M 811.333999 232.897666 
L 811.333999 179.574589 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-offset-3&quot;&gt;
    &lt;defs&gt;
     &lt;path id=&quot;me5bb63421c&quot; d=&quot;M 0 3 
L 0 -3 
&quot; style=&quot;stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/defs&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;796.523998&quot; y=&quot;200.012902&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;826.027405&quot; y=&quot;200.012902&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;811.333999&quot; y=&quot;232.897666&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;811.333999&quot; y=&quot;179.574589&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-051109B-offset-1&quot;&gt;
    &lt;path d=&quot;M 1043.654312 377.07115 
L 1075.461307 377.07115 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-051109B-offset-2&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;1043.654312&quot; y=&quot;377.07115&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-051109B-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;1075.461307&quot; y=&quot;377.07115&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-offset-1&quot;&gt;
    &lt;path d=&quot;M 865.472364 329.490895 
L 881.25092 329.490895 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-offset-2&quot;&gt;
    &lt;path d=&quot;M 873.458403 346.288791 
L 873.458403 316.640621 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me3d306657c&quot; x=&quot;865.472364&quot; y=&quot;329.490895&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me3d306657c&quot; x=&quot;881.25092&quot; y=&quot;329.490895&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;873.458403&quot; y=&quot;346.288791&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;873.458403&quot; y=&quot;316.640621&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-offset-1&quot;&gt;
    &lt;path d=&quot;M 1016.068252 453.325986 
L 1028.626986 453.325986 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-offset-2&quot;&gt;
    &lt;path d=&quot;M 1022.468066 477.021734 
L 1022.468066 453.325986 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me3d306657c&quot; x=&quot;1016.068252&quot; y=&quot;453.325986&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me3d306657c&quot; x=&quot;1028.626986&quot; y=&quot;453.325986&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m0939637583&quot; x=&quot;1022.468066&quot; y=&quot;477.021734&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;1022.468066&quot; y=&quot;453.325986&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-offset-1&quot;&gt;
    &lt;path d=&quot;M 784.690147 402.924281 
L 820.173099 402.924281 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-offset-2&quot;&gt;
    &lt;path d=&quot;M 802.452727 415.198568 
L 802.452727 377.07115 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;784.690147&quot; y=&quot;402.924281&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;820.173099&quot; y=&quot;402.924281&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;802.452727&quot; y=&quot;415.198568&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;802.452727&quot; y=&quot;377.07115&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-080517-offset-1&quot;&gt;
    &lt;path d=&quot;M 782.750405 85.630647 
L 874.356621 85.630647 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-080517-offset-2&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;782.750405&quot; y=&quot;85.630647&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-080517-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;874.356621&quot; y=&quot;85.630647&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-offset-1&quot;&gt;
    &lt;path d=&quot;M 774.349612 223.708649 
L 855.867421 223.708649 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-offset-2&quot;&gt;
    &lt;path d=&quot;M 815.700457 238.14032 
L 815.700457 205.808387 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;774.349612&quot; y=&quot;223.708649&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;855.867421&quot; y=&quot;223.708649&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;815.700457&quot; y=&quot;238.14032&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;815.700457&quot; y=&quot;205.808387&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-offset-1&quot;&gt;
    &lt;path d=&quot;M 828.934007 285.858262 
L 828.945635 285.858262 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-offset-2&quot;&gt;
    &lt;path d=&quot;M 828.939821 292.830397 
L 828.939821 278.513203 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;828.934007&quot; y=&quot;285.858262&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;828.945635&quot; y=&quot;285.858262&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;828.939821&quot; y=&quot;292.830397&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;828.939821&quot; y=&quot;278.513203&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111225A-offset-1&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mccb22e8d3d&quot; x=&quot;813.106184&quot; y=&quot;384.416209&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
     &lt;use xlink:href=&quot;#mccb22e8d3d&quot; x=&quot;813.106184&quot; y=&quot;312.237773&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111225A-offset-2&quot;&gt;
    &lt;path d=&quot;M 807.192755 348.326991 
L 818.998093 348.326991 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111225A-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;807.192755&quot; y=&quot;348.326991&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111225A-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;818.998093&quot; y=&quot;348.326991&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-offset-1&quot;&gt;
    &lt;path d=&quot;M 801.563488 189.984079 
L 804.527148 189.984079 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-offset-2&quot;&gt;
    &lt;path d=&quot;M 803.045496 232.897666 
L 803.045496 161.885484 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;801.563488&quot; y=&quot;189.984079&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;804.527148&quot; y=&quot;189.984079&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;803.045496&quot; y=&quot;232.897666&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;803.045496&quot; y=&quot;161.885484&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-offset-1&quot;&gt;
    &lt;path d=&quot;M 792.080042 297.481581 
L 809.855875 297.481581 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-offset-2&quot;&gt;
    &lt;path d=&quot;M 800.970619 323.985681 
L 800.970619 266.238916 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;792.080042&quot; y=&quot;297.481581&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;809.855875&quot; y=&quot;297.481581&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;800.970619&quot; y=&quot;323.985681&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;800.970619&quot; y=&quot;266.238916&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200716C-offset-1&quot;&gt;
    &lt;path d=&quot;M 801.782842 326.669444 
L 845.508477 326.669444 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200716C-offset-2&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;801.782842&quot; y=&quot;326.669444&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200716C-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;845.508477&quot; y=&quot;326.669444&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200729A-offset-1&quot;&gt;
    &lt;path d=&quot;M 1326.819623 415.198568 
L 1328.498999 415.198568 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200729A-offset-2&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;1326.819623&quot; y=&quot;415.198568&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200729A-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;1328.498999&quot; y=&quot;415.198568&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-offset-1&quot;&gt;
    &lt;path d=&quot;M 837.701381 285.858262 
L 952.035071 285.858262 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-offset-2&quot;&gt;
    &lt;path d=&quot;M 901.122664 288.542026 
L 901.122664 283.299371 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;837.701381&quot; y=&quot;285.858262&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me5bb63421c&quot; x=&quot;952.035071&quot; y=&quot;285.858262&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;901.122664&quot; y=&quot;288.542026&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m1845676a57&quot; x=&quot;901.122664&quot; y=&quot;283.299371&quot; style=&quot;fill: #cc6677; stroke: #cc6677; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-offset-1&quot;&gt;
    &lt;path d=&quot;M 1049.501881 402.924281 
L 1059.774186 402.924281 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-offset-2&quot;&gt;
    &lt;path d=&quot;M 1054.721489 426.620028 
L 1054.721489 402.924281 
&quot; clip-path=&quot;url(#pc1ec30425a)&quot; style=&quot;fill: none; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-offset-3&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me3d306657c&quot; x=&quot;1049.501881&quot; y=&quot;402.924281&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-offset-4&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#me3d306657c&quot; x=&quot;1059.774186&quot; y=&quot;402.924281&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-offset-5&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#m0939637583&quot; x=&quot;1054.721489&quot; y=&quot;426.620028&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-offset-6&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mc4392de1bd&quot; x=&quot;1054.721489&quot; y=&quot;402.924281&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-width: 1.2&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050219A-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mcb580db443&quot; x=&quot;862.768934&quot; y=&quot;392.895458&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-050826-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;811.333999&quot; y=&quot;200.012902&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-051109B-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;1060.360102&quot; y=&quot;377.07115&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060428B-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mcb580db443&quot; x=&quot;873.458403&quot; y=&quot;329.490895&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-060912A-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mcb580db443&quot; x=&quot;1022.468066&quot; y=&quot;453.325986&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-061021-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;802.452727&quot; y=&quot;402.924281&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-080517-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;829.933294&quot; y=&quot;85.630647&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-090417B-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;815.700457&quot; y=&quot;223.708649&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-111005A-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;828.939821&quot; y=&quot;285.858262&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-130925A-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;803.045496&quot; y=&quot;189.984079&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-150727A-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;800.970619&quot; y=&quot;297.481581&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200716C-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;823.906559&quot; y=&quot;326.669444&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-200729A-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;1327.661685&quot; y=&quot;415.198568&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-211227A-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mec8c74788a&quot; x=&quot;901.122664&quot; y=&quot;285.858262&quot; style=&quot;fill: #cc6677; stroke: #cc6677&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
   &lt;g id=&quot;figure6-220611A-offset-0&quot;&gt;
    &lt;g clip-path=&quot;url(#pc1ec30425a)&quot;&gt;
     &lt;use xlink:href=&quot;#mcb580db443&quot; x=&quot;1054.721489&quot; y=&quot;402.924281&quot; style=&quot;fill: #c51b32; stroke: #c51b32; stroke-linejoin: miter&quot;/&gt;
    &lt;/g&gt;
   &lt;/g&gt;
  &lt;/g&gt;
 &lt;/g&gt;
 &lt;defs&gt;
  &lt;clipPath id=&quot;p74b57656dd&quot;&gt;
   &lt;rect x=&quot;93.6&quot; y=&quot;17.712&quot; width=&quot;611.650485&quot; height=&quot;501.84&quot;/&gt;
  &lt;/clipPath&gt;
  &lt;clipPath id=&quot;pc1ec30425a&quot;&gt;
   &lt;rect x=&quot;741.949515&quot; y=&quot;17.712&quot; width=&quot;611.650485&quot; height=&quot;501.84&quot;/&gt;
  &lt;/clipPath&gt;
 &lt;/defs&gt;
&lt;/svg&gt;
&lt;/div&gt;
  &lt;aside class=&quot;figure6-burst-legend text-small&quot; aria-label=&quot;GRB legend, divided by group&quot;&gt;
    &lt;div class=&quot;figure6-legend-controls&quot; aria-label=&quot;Click a GRB name to hide or show that burst&quot;&gt;&lt;/div&gt;
  &lt;/aside&gt;
  &lt;div class=&quot;tooltip figure6-detail&quot; role=&quot;tooltip&quot; hidden&gt;&lt;/div&gt;
  &lt;div class=&quot;sr-only figure6-status&quot; aria-live=&quot;polite&quot;&gt;&lt;/div&gt;
&lt;/div&gt;
&lt;style&gt;
  #figure6-original-interactive { position: relative; display: grid; grid-template-columns: minmax(0, 1fr) minmax(176px, 22%); align-items: start; gap: 8px; width: 100%; background: white; }
  #figure6-original-interactive .figure6-drawing { min-width: 0; width: 100%; background: white; }
  #figure6-original-interactive .figure6-drawing &gt; svg { width: 100%; height: auto; display: block; touch-action: pan-y; cursor: crosshair; }
  #figure6-original-interactive .figure6-burst-legend { min-width: 0; padding: 10px 8px 12px 0; color: black; font-family: &quot;DejaVu Sans&quot;, Arial, sans-serif; }
  #figure6-original-interactive .figure6-legend-controls { display: grid; gap: 10px; }
  #figure6-original-interactive .figure6-legend-group &gt; summary { padding: 2px 0; margin: 0; font: inherit; font-weight: 500; color: black; cursor: pointer; }
  #figure6-original-interactive .figure6-legend-group &gt; summary .figure6-swatch { margin-right: 6px; }
  #figure6-original-interactive .figure6-legend-group[open] &gt; summary { margin-bottom: 3px; }
  #figure6-original-interactive .figure6-legend-group:not([open]) &gt; .figure6-legend-entries { display: none; }
  #figure6-original-interactive .figure6-legend-entries { display: grid; grid-template-columns: repeat(2, minmax(0, 1fr)); gap: 0 10px; }
  #figure6-original-interactive .figure6-legend-controls button { display: inline-flex; align-items: center; gap: 6px; background: transparent; color: black; border: 0; padding: 1px 0; margin: 0; font: inherit; cursor: pointer; text-align: left; white-space: nowrap; }
  #figure6-original-interactive .figure6-legend-controls button[aria-pressed=&quot;false&quot;] { opacity: .35; text-decoration: line-through; }
  #figure6-original-interactive .figure6-swatch { display: inline-block; flex: 0 0 10px; width: 10px; height: 10px; }
  #figure6-original-interactive .figure6-swatch[data-symbol=&quot;o&quot;] { border-radius: 50%; }
  #figure6-original-interactive .figure6-swatch[data-symbol=&quot;D&quot;] { clip-path: polygon(50% 0, 100% 50%, 50% 100%, 0 50%); }
  #figure6-original-interactive .figure6-swatch[data-symbol=&quot;p&quot;] { clip-path: polygon(50% 0, 97.55% 34.55%, 79.39% 90.45%, 20.61% 90.45%, 2.45% 34.55%); }
  #figure6-original-interactive .figure6-detail { position: absolute; pointer-events: none; z-index: 4; max-width: min(320px, calc(100% - 16px)); padding: 10px 12px; color: var(--popover-foreground); background: var(--popover); border: 1px solid var(--border); overflow-wrap: anywhere; }
  #figure6-original-interactive .figure6-detail[hidden] { display: none; }
  #figure6-original-interactive .figure6-detail strong { font-weight: 500; }
  @media (pointer: coarse) {
    #figure6-original-interactive .figure6-legend-controls button { min-height: 44px; }
    #figure6-original-interactive .figure6-legend-group &gt; summary { min-height: 44px; }
  }
&lt;/style&gt;
&lt;script src=&quot;https://cdn.jsdelivr.net/npm/d3@7.9.0/dist/d3.min.js&quot;&gt;&lt;/script&gt;
&lt;script&gt;
(() =&gt; {
  const root = document.getElementById(&#x27;figure6-original-interactive&#x27;);
  const payload = {&quot;rows&quot;:[{&quot;grb&quot;:&quot;060218&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:0.041,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.005,&quot;sfr_err_plus&quot;:0.005,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.0331,&quot;M_B_AB&quot;:-15.7,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.012022644346174118,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Flewelling2020; Wiersema2007&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;100316D&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:1.2,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.08,&quot;sfr_err_plus&quot;:0.08,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.0591,&quot;M_B_AB&quot;:-18.5,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.15848931924611134,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Izzo2017&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;120422A&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:0.8,&quot;sfr_kind&quot;:&quot;range&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:1.7,&quot;z&quot;:0.28,&quot;M_B_AB&quot;:-19.3,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.3311311214825913,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Schulze2014; Levesque2012&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;130427A&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:2.0,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:1.0,&quot;sfr_err_plus&quot;:5.0,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.34,&quot;M_B_AB&quot;:-19.6,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.43651583224016655,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Xu2013&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;150818A&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:1.5,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.6,&quot;sfr_err_plus&quot;:0.9,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.282,&quot;M_B_AB&quot;:-18.6,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.17378008287493776,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Taggart2021&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;161219B&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:0.25,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.17,&quot;sfr_err_plus&quot;:0.3,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.1475,&quot;M_B_AB&quot;:-18.2,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.12022644346174119,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Cano2017&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;171205A&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:1.44,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.04,&quot;sfr_err_plus&quot;:0.04,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.0368,&quot;M_B_AB&quot;:-20.2,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.7585775750291832,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Thone2024&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;180728A&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:0.28,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.27,&quot;sfr_err_plus&quot;:0.31,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.117,&quot;M_B_AB&quot;:-16.0,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.015848931924611134,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Rossi2026&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;190829A&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:6.87,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.0785,&quot;M_B_AB&quot;:-21.4,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:2.29086765276777,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Gupta2022&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;221009A&quot;,&quot;group&quot;:&quot;A&quot;,&quot;sfr&quot;:0.8,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.151,&quot;M_B_AB&quot;:-17.6,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.06918309709189373,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; SanchezRamirez2024; Levan2023_221009A&quot;,&quot;category&quot;:&quot;A&quot;},{&quot;grb&quot;:&quot;050724&quot;,&quot;group&quot;:&quot;B&quot;,&quot;sfr&quot;:0.02,&quot;sfr_kind&quot;:&quot;upper_limit&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.257,&quot;M_B_AB&quot;:-21.3,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:2.089296130854041,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Berger2005; Gorosabel2006&quot;,&quot;category&quot;:&quot;B&quot;},{&quot;grb&quot;:&quot;060505&quot;,&quot;group&quot;:&quot;B&quot;,&quot;sfr&quot;:0.8,&quot;sfr_kind&quot;:&quot;approximate&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.089,&quot;M_B_AB&quot;:-19.4,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.36307805477010086,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Thone2014&quot;,&quot;category&quot;:&quot;B&quot;},{&quot;grb&quot;:&quot;060614&quot;,&quot;group&quot;:&quot;B&quot;,&quot;sfr&quot;:0.009,&quot;sfr_kind&quot;:&quot;approximate&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.125,&quot;M_B_AB&quot;:-15.8,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.013182567385564075,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Fynbo2006&quot;,&quot;category&quot;:&quot;B&quot;},{&quot;grb&quot;:&quot;191019A&quot;,&quot;group&quot;:&quot;B&quot;,&quot;sfr&quot;:0.06,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.03,&quot;sfr_err_plus&quot;:0.08,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.248,&quot;M_B_AB&quot;:-20.7,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:1.202264434617412,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Flewelling2020; Levan2023&quot;,&quot;category&quot;:&quot;B&quot;},{&quot;grb&quot;:&quot;211211A&quot;,&quot;group&quot;:&quot;B&quot;,&quot;sfr&quot;:0.06,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.02,&quot;sfr_err_plus&quot;:0.02,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.0762,&quot;M_B_AB&quot;:-17.7,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.07585775750291832,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Troja2022&quot;,&quot;category&quot;:&quot;B&quot;},{&quot;grb&quot;:&quot;050219A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.06,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.02,&quot;sfr_err_plus&quot;:0.01,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.211,&quot;M_B_AB&quot;:-19.6,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.43651583224016655,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:2.2,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:1.9,&quot;offset_err_plus&quot;:1.9,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Rossi2014&quot;,&quot;category&quot;:&quot;C_early&quot;},{&quot;grb&quot;:&quot;050826&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:2.0,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.9,&quot;sfr_err_plus&quot;:0.9,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.296,&quot;M_B_AB&quot;:-19.8,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.5248074602497729,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:0.4,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.5,&quot;offset_err_plus&quot;:0.5,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Mirabal2007&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;051109B&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.08,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.08,&quot;M_B_AB&quot;:-20.8,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:1.318256738556408,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:14.1,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:1.6,&quot;offset_err_plus&quot;:1.6,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Flewelling2020; This work&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;060428B&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.19,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.05,&quot;sfr_err_plus&quot;:0.05,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.348,&quot;M_B_AB&quot;:-21.0,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:1.5848931924611136,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:2.6,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.3,&quot;offset_err_plus&quot;:0.3,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Perley2007AIP&quot;,&quot;category&quot;:&quot;C_early&quot;},{&quot;grb&quot;:&quot;060912A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.02,&quot;sfr_kind&quot;:&quot;upper_limit&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.0939,&quot;M_B_AB&quot;:-21.0,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:1.5848931924611136,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:10.697086,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.5,&quot;offset_err_plus&quot;:0.5,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Levan2007&quot;,&quot;category&quot;:&quot;C_early&quot;},{&quot;grb&quot;:&quot;061021&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.05,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.01,&quot;sfr_err_plus&quot;:0.03,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.3463,&quot;M_B_AB&quot;:-16.3,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.02089296130854041,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:0.1,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.6,&quot;offset_err_plus&quot;:0.6,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Kruhler2015&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;080517&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:16.0,&quot;sfr_kind&quot;:&quot;approximate&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.089,&quot;M_B_AB&quot;:-20.0,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.6309573444801932,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:1.034198,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:1.6,&quot;offset_err_plus&quot;:1.6,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Stanway2015&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;090417B&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:1.3,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.3,&quot;sfr_err_plus&quot;:0.5,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.345,&quot;M_B_AB&quot;:-19.2,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.3019951720402014,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:0.547954,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:1.4,&quot;offset_err_plus&quot;:1.4,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Niino2017&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;111005A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.42,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.05,&quot;sfr_err_plus&quot;:0.06,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.01326,&quot;M_B_AB&quot;:-18.9,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.22908676527677702,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:1.0,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.0002,&quot;offset_err_plus&quot;:0.0002,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Michalowski2018&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;111225A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.07,&quot;sfr_kind&quot;:&quot;range&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:0.26,&quot;z&quot;:0.297,&quot;M_B_AB&quot;:-16.9,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.03630780547701008,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:0.46,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.2,&quot;offset_err_plus&quot;:0.2,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; This work; Niino2017&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;130925A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:2.4,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:1.3,&quot;sfr_err_plus&quot;:1.6,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.347,&quot;M_B_AB&quot;:-18.9,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.22908676527677702,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:0.12,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.05,&quot;offset_err_plus&quot;:0.05,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Schady2015&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;150727A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.34,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.13,&quot;sfr_err_plus&quot;:0.26,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.313,&quot;M_B_AB&quot;:-16.1,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.017378008287493772,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:0.05,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.3,&quot;offset_err_plus&quot;:0.3,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; This work&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;200716C&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.2,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.341,&quot;M_B_AB&quot;:-21.1,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:1.7378008287493778,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:0.8274,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.75,&quot;offset_err_plus&quot;:0.75,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; This work&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;200729A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.04,&quot;sfr_kind&quot;:&quot;approximate&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.00176,&quot;M_B_AB&quot;:-17.8,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.08317637711026712,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:88.123014,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.5,&quot;offset_err_plus&quot;:0.5,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; This work; Kennicutt2008&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;211227A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.42,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.02,&quot;sfr_err_plus&quot;:0.02,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.228,&quot;M_B_AB&quot;:-20.5,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:1.0,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:3.703319,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:2.4,&quot;offset_err_plus&quot;:2.4,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; Ferro2023&quot;,&quot;category&quot;:&quot;C&quot;},{&quot;grb&quot;:&quot;220611A&quot;,&quot;group&quot;:&quot;C&quot;,&quot;sfr&quot;:0.05,&quot;sfr_kind&quot;:&quot;upper_limit&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.049,&quot;M_B_AB&quot;:-21.3,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:2.089296130854041,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:13.540975,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:0.5,&quot;offset_err_plus&quot;:0.5,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Dey2019; This work&quot;,&quot;category&quot;:&quot;C_early&quot;},{&quot;grb&quot;:&quot;050509B&quot;,&quot;group&quot;:&quot;SGRB&quot;,&quot;sfr&quot;:0.06,&quot;sfr_kind&quot;:&quot;upper_limit&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.225,&quot;M_B_AB&quot;:-22.2,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:4.7863009232263805,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Bloom2006; Albareti2017&quot;,&quot;category&quot;:&quot;SGRB&quot;},{&quot;grb&quot;:&quot;060502B&quot;,&quot;group&quot;:&quot;SGRB&quot;,&quot;sfr&quot;:0.5,&quot;sfr_kind&quot;:&quot;approximate&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.287,&quot;M_B_AB&quot;:-21.2,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:1.9054607179632461,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Bloom2007&quot;,&quot;category&quot;:&quot;SGRB&quot;},{&quot;grb&quot;:&quot;080905A&quot;,&quot;group&quot;:&quot;SGRB&quot;,&quot;sfr&quot;:1.5,&quot;sfr_kind&quot;:&quot;approximate&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.1218,&quot;M_B_AB&quot;:-20.4,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.9120108393559085,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; NicuesaGuelbenzu2021; Rowlinson2010&quot;,&quot;category&quot;:&quot;SGRB&quot;},{&quot;grb&quot;:&quot;130822A&quot;,&quot;group&quot;:&quot;SGRB&quot;,&quot;sfr&quot;:0.3,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.04,&quot;sfr_err_plus&quot;:0.05,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.154,&quot;M_B_AB&quot;:-20.6,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:1.0964781961431864,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Nugent2022; OConnor2022&quot;,&quot;category&quot;:&quot;SGRB&quot;},{&quot;grb&quot;:&quot;150101B&quot;,&quot;group&quot;:&quot;SGRB&quot;,&quot;sfr&quot;:0.5,&quot;sfr_kind&quot;:&quot;upper_limit&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.1343,&quot;M_B_AB&quot;:-21.9,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:3.630780547701009,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Troja2018; Dey2019&quot;,&quot;category&quot;:&quot;SGRB&quot;},{&quot;grb&quot;:&quot;160821B&quot;,&quot;group&quot;:&quot;SGRB&quot;,&quot;sfr&quot;:0.9,&quot;sfr_kind&quot;:&quot;approximate&quot;,&quot;sfr_err_minus&quot;:null,&quot;sfr_err_plus&quot;:null,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.1619,&quot;M_B_AB&quot;:-19.9,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.5754399373371561,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Troja2019&quot;,&quot;category&quot;:&quot;SGRB&quot;},{&quot;grb&quot;:&quot;231117A&quot;,&quot;group&quot;:&quot;SGRB&quot;,&quot;sfr&quot;:0.39,&quot;sfr_kind&quot;:&quot;measurement&quot;,&quot;sfr_err_minus&quot;:0.03,&quot;sfr_err_plus&quot;:0.04,&quot;sfr_range_max&quot;:null,&quot;z&quot;:0.257,&quot;M_B_AB&quot;:-18.6,&quot;M_B_error&quot;:null,&quot;L_B_over_Lstar&quot;:0.17378008287493776,&quot;L_B_error_minus&quot;:null,&quot;L_B_error_plus&quot;:null,&quot;offset_arcsec&quot;:null,&quot;M_B_origin&quot;:&quot;supplied_M_B&quot;,&quot;filters_used&quot;:&quot;&quot;,&quot;offset_err_minus&quot;:null,&quot;offset_err_plus&quot;:null,&quot;extrapolated&quot;:null,&quot;distance_modulus&quot;:null,&quot;M_B_star_AB&quot;:-20.5,&quot;source&quot;:&quot;User-supplied SFR/luminosity table, 2026-11-20; M_B adopted from table; Schroeder2025; Flewelling2020&quot;,&quot;category&quot;:&quot;SGRB&quot;}],&quot;positions&quot;:[{&quot;grb&quot;:&quot;060218&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[193.96018760235197,413.8403201463564],&quot;low&quot;:[193.96018760235197,413.8403201463564],&quot;high&quot;:[193.96018760235197,413.8403201463564],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;100316D&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[403.6946677535957,228.11149744993435],&quot;low&quot;:[403.6946677535957,228.11149744993435],&quot;high&quot;:[403.6946677535957,228.11149744993435],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;120422A&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[463.6188049396654,229.68353208867222],&quot;low&quot;:[463.6188049396654,250.41460741832606],&quot;high&quot;:[463.6188049396654,208.9524567590184],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;130427A&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[486.0903563844416,200.01290195133998],&quot;low&quot;:[486.0903563844416,200.01290195133998],&quot;high&quot;:[486.0903563844416,200.01290195133998],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;150818A&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[411.1851849018545,215.83721030616704],&quot;low&quot;:[411.1851849018545,215.83721030616704],&quot;high&quot;:[411.1851849018545,215.83721030616704],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;161219B&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[381.2231163088195,314.39515692099616],&quot;low&quot;:[381.2231163088195,314.39515692099616],&quot;high&quot;:[381.2231163088195,314.39515692099616],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;171205A&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[531.0334592739936,218.08267462531006],&quot;low&quot;:[531.0334592739936,218.08267462531006],&quot;high&quot;:[531.0334592739936,218.08267462531006],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;180728A&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[216.43173904712813,308.16137235993085],&quot;low&quot;:[216.43173904712813,308.16137235993085],&quot;high&quot;:[216.43173904712813,308.16137235993085],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;190829A&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[620.9196650530979,132.1342740600623],&quot;low&quot;:[620.9196650530979,132.1342740600623],&quot;high&quot;:[620.9196650530979,132.1342740600623],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;221009A&quot;,&quot;category&quot;:&quot;A&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[336.28001341926745,250.41460741832606],&quot;low&quot;:[336.28001341926745,250.41460741832606],&quot;high&quot;:[336.28001341926745,250.41460741832606],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;050724&quot;,&quot;category&quot;:&quot;B&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[613.4291479048394,453.3259861781869],&quot;low&quot;:[613.4291479048394,453.3259861781869],&quot;high&quot;:[613.4291479048394,453.3259861781869],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;060505&quot;,&quot;category&quot;:&quot;B&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[471.10932208792394,250.41460741832606],&quot;low&quot;:[471.10932208792394,250.41460741832606],&quot;high&quot;:[471.10932208792394,250.41460741832606],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;060614&quot;,&quot;category&quot;:&quot;B&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[201.45070475061075,497.24889003160837],&quot;low&quot;:[201.45070475061075,497.24889003160837],&quot;high&quot;:[201.45070475061075,497.24889003160837],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;191019A&quot;,&quot;category&quot;:&quot;B&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[568.4860450152871,392.89545788657654],&quot;low&quot;:[568.4860450152871,392.89545788657654],&quot;high&quot;:[568.4860450152871,392.89545788657654],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;211211A&quot;,&quot;category&quot;:&quot;B&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[343.770530567526,392.89545788657654],&quot;low&quot;:[343.770530567526,392.89545788657654],&quot;high&quot;:[343.770530567526,392.89545788657654],&quot;radius&quot;:10.0},{&quot;grb&quot;:&quot;050219A&quot;,&quot;category&quot;:&quot;C_early&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[486.0903563844416,392.89545788657654],&quot;low&quot;:[486.0903563844416,392.89545788657654],&quot;high&quot;:[486.0903563844416,392.89545788657654],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;050219A&quot;,&quot;category&quot;:&quot;C_early&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[862.7689344722693,392.89545788657654],&quot;low&quot;:[862.7689344722693,392.89545788657654],&quot;high&quot;:[862.7689344722693,392.89545788657654],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;050826&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[501.07139068095887,200.01290195133998],&quot;low&quot;:[501.07139068095887,200.01290195133998],&quot;high&quot;:[501.07139068095887,200.01290195133998],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;050826&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[811.333998581722,200.01290195133998],&quot;low&quot;:[811.333998581722,200.01290195133998],&quot;high&quot;:[811.333998581722,200.01290195133998],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;051109B&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[575.9765621635459,377.0711495317495],&quot;low&quot;:[575.9765621635459,377.0711495317495],&quot;high&quot;:[575.9765621635459,377.0711495317495],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;051109B&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[1060.3601021750646,377.0711495317495],&quot;low&quot;:[1060.3601021750646,377.0711495317495],&quot;high&quot;:[1060.3601021750646,377.0711495317495],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;060428B&quot;,&quot;category&quot;:&quot;C_early&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[590.9575964600632,329.4908951896318],&quot;low&quot;:[590.9575964600632,329.4908951896318],&quot;high&quot;:[590.9575964600632,329.4908951896318],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;060428B&quot;,&quot;category&quot;:&quot;C_early&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[873.4584027226402,329.4908951896318],&quot;low&quot;:[873.4584027226402,329.4908951896318],&quot;high&quot;:[873.4584027226402,329.4908951896318],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;060912A&quot;,&quot;category&quot;:&quot;C_early&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[590.9575964600632,453.3259861781869],&quot;low&quot;:[590.9575964600632,453.3259861781869],&quot;high&quot;:[590.9575964600632,453.3259861781869],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;060912A&quot;,&quot;category&quot;:&quot;C_early&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[1022.4680663086841,453.3259861781869],&quot;low&quot;:[1022.4680663086841,453.3259861781869],&quot;high&quot;:[1022.4680663086841,453.3259861781869],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;061021&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[238.90329049190433,402.9242807112009],&quot;low&quot;:[238.90329049190433,402.9242807112009],&quot;high&quot;:[238.90329049190433,402.9242807112009],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;061021&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[802.4527272777902,402.9242807112009],&quot;low&quot;:[802.4527272777902,402.9242807112009],&quot;high&quot;:[802.4527272777902,402.9242807112009],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;080517&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[516.0524249774762,85.63064698168387],&quot;low&quot;:[516.0524249774762,85.63064698168387],&quot;high&quot;:[516.0524249774762,85.63064698168387],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;080517&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[829.9332939018824,85.63064698168387],&quot;low&quot;:[829.9332939018824,85.63064698168387],&quot;high&quot;:[829.9332939018824,85.63064698168387],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;090417B&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[456.12828779140654,223.7086492745632],&quot;low&quot;:[456.12828779140654,223.7086492745632],&quot;high&quot;:[456.12828779140654,223.7086492745632],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;090417B&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[815.7004574096604,223.7086492745632],&quot;low&quot;:[815.7004574096604,223.7086492745632],&quot;high&quot;:[815.7004574096604,223.7086492745632],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;111005A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[433.65673634663045,285.8582623915392],&quot;low&quot;:[433.65673634663045,285.8582623915392],&quot;high&quot;:[433.65673634663045,285.8582623915392],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;111005A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[828.9398210504534,285.8582623915392],&quot;low&quot;:[828.9398210504534,285.8582623915392],&quot;high&quot;:[828.9398210504534,285.8582623915392],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;111225A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[283.8463933814563,348.3269910355681],&quot;low&quot;:[283.8463933814563,384.41620900636826],&quot;high&quot;:[283.8463933814563,312.23777306476796],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;111225A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[813.1061839943493,348.3269910355681],&quot;low&quot;:[813.1061839943493,384.41620900636826],&quot;high&quot;:[813.1061839943493,312.23777306476796],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;130925A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[433.65673634663045,189.9840791267157],&quot;low&quot;:[433.65673634663045,189.9840791267157],&quot;high&quot;:[433.65673634663045,189.9840791267157],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;130925A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[803.0454958646244,189.9840791267157],&quot;low&quot;:[803.0454958646244,189.9840791267157],&quot;high&quot;:[803.0454958646244,189.9840791267157],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;150727A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[223.92225619538695,297.4815805492231],&quot;low&quot;:[223.92225619538695,297.4815805492231],&quot;high&quot;:[223.92225619538695,297.4815805492231],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;150727A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[800.9706191411518,297.4815805492231],&quot;low&quot;:[800.9706191411518,297.4815805492231],&quot;high&quot;:[800.9706191411518,297.4815805492231],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;200716C&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[598.448113608322,326.6694440647634],&quot;low&quot;:[598.448113608322,326.6694440647634],&quot;high&quot;:[598.448113608322,326.6694440647634],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;200716C&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[823.906558923483,326.6694440647634],&quot;low&quot;:[823.906558923483,326.6694440647634],&quot;high&quot;:[823.906558923483,326.6694440647634],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;200729A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[351.2610477157848,415.1985678549682],&quot;low&quot;:[351.2610477157848,415.1985678549682],&quot;high&quot;:[351.2610477157848,415.1985678549682],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;200729A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[1327.661685339399,415.1985678549682],&quot;low&quot;:[1327.661685339399,415.1985678549682],&quot;high&quot;:[1327.661685339399,415.1985678549682],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;211227A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[553.5050107187698,285.8582623915392],&quot;low&quot;:[553.5050107187698,285.8582623915392],&quot;high&quot;:[553.5050107187698,285.8582623915392],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;211227A&quot;,&quot;category&quot;:&quot;C&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[901.1226635833638,285.8582623915392],&quot;low&quot;:[901.1226635833638,285.8582623915392],&quot;high&quot;:[901.1226635833638,285.8582623915392],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;220611A&quot;,&quot;category&quot;:&quot;C_early&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[613.4291479048394,402.9242807112009],&quot;low&quot;:[613.4291479048394,402.9242807112009],&quot;high&quot;:[613.4291479048394,402.9242807112009],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;220611A&quot;,&quot;category&quot;:&quot;C_early&quot;,&quot;panel&quot;:&quot;offset&quot;,&quot;xy&quot;:[1054.7214893577723,402.9242807112009],&quot;low&quot;:[1054.7214893577723,402.9242807112009],&quot;high&quot;:[1054.7214893577723,402.9242807112009],&quot;radius&quot;:11.0},{&quot;grb&quot;:&quot;050509B&quot;,&quot;category&quot;:&quot;SGRB&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[680.8438022391676,392.89545788657654],&quot;low&quot;:[680.8438022391676,392.89545788657654],&quot;high&quot;:[680.8438022391676,392.89545788657654],&quot;radius&quot;:10.5},{&quot;grb&quot;:&quot;060502B&quot;,&quot;category&quot;:&quot;SGRB&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[605.9386307565807,276.26773859777745],&quot;low&quot;:[605.9386307565807,276.26773859777745],&quot;high&quot;:[605.9386307565807,276.26773859777745],&quot;radius&quot;:10.5},{&quot;grb&quot;:&quot;080905A&quot;,&quot;category&quot;:&quot;SGRB&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[546.0144935705109,215.83721030616704],&quot;low&quot;:[546.0144935705109,215.83721030616704],&quot;high&quot;:[546.0144935705109,215.83721030616704],&quot;radius&quot;:10.5},{&quot;grb&quot;:&quot;130822A&quot;,&quot;category&quot;:&quot;SGRB&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[560.9955278670285,304.3663340963718],&quot;low&quot;:[560.9955278670285,304.3663340963718],&quot;high&quot;:[560.9955278670285,304.3663340963718],&quot;radius&quot;:10.5},{&quot;grb&quot;:&quot;150101B&quot;,&quot;category&quot;:&quot;SGRB&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[658.3722507943914,276.26773859777745],&quot;low&quot;:[658.3722507943914,276.26773859777745],&quot;high&quot;:[658.3722507943914,276.26773859777745],&quot;radius&quot;:10.5},{&quot;grb&quot;:&quot;160821B&quot;,&quot;category&quot;:&quot;SGRB&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[508.56190782921743,243.93580580476146],&quot;low&quot;:[508.56190782921743,243.93580580476146],&quot;high&quot;:[508.56190782921743,243.93580580476146],&quot;radius&quot;:10.5},{&quot;grb&quot;:&quot;231117A&quot;,&quot;category&quot;:&quot;SGRB&quot;,&quot;panel&quot;:&quot;luminosity&quot;,&quot;xy&quot;:[411.1851849018545,289.9346630963763],&quot;low&quot;:[411.1851849018545,289.9346630963763],&quot;high&quot;:[411.1851849018545,289.9346630963763],&quot;radius&quot;:10.5}],&quot;artists&quot;:{&quot;060218&quot;:[&quot;figure6-060218-luminosity-0&quot;,&quot;figure6-060218-luminosity-1&quot;,&quot;figure6-060218-luminosity-2&quot;,&quot;figure6-060218-luminosity-3&quot;],&quot;100316D&quot;:[&quot;figure6-100316D-luminosity-0&quot;,&quot;figure6-100316D-luminosity-1&quot;,&quot;figure6-100316D-luminosity-2&quot;,&quot;figure6-100316D-luminosity-3&quot;],&quot;120422A&quot;:[&quot;figure6-120422A-luminosity-0&quot;,&quot;figure6-120422A-luminosity-1&quot;],&quot;130427A&quot;:[&quot;figure6-130427A-luminosity-0&quot;,&quot;figure6-130427A-luminosity-1&quot;,&quot;figure6-130427A-luminosity-2&quot;,&quot;figure6-130427A-luminosity-3&quot;],&quot;150818A&quot;:[&quot;figure6-150818A-luminosity-0&quot;,&quot;figure6-150818A-luminosity-1&quot;,&quot;figure6-150818A-luminosity-2&quot;,&quot;figure6-150818A-luminosity-3&quot;],&quot;161219B&quot;:[&quot;figure6-161219B-luminosity-0&quot;,&quot;figure6-161219B-luminosity-1&quot;,&quot;figure6-161219B-luminosity-2&quot;,&quot;figure6-161219B-luminosity-3&quot;],&quot;171205A&quot;:[&quot;figure6-171205A-luminosity-0&quot;,&quot;figure6-171205A-luminosity-1&quot;,&quot;figure6-171205A-luminosity-2&quot;,&quot;figure6-171205A-luminosity-3&quot;],&quot;180728A&quot;:[&quot;figure6-180728A-luminosity-0&quot;,&quot;figure6-180728A-luminosity-1&quot;,&quot;figure6-180728A-luminosity-2&quot;,&quot;figure6-180728A-luminosity-3&quot;],&quot;190829A&quot;:[&quot;figure6-190829A-luminosity-0&quot;],&quot;221009A&quot;:[&quot;figure6-221009A-luminosity-0&quot;],&quot;050724&quot;:[&quot;figure6-050724-luminosity-0&quot;,&quot;figure6-050724-luminosity-1&quot;,&quot;figure6-050724-luminosity-2&quot;,&quot;figure6-050724-luminosity-3&quot;],&quot;060505&quot;:[&quot;figure6-060505-luminosity-0&quot;],&quot;060614&quot;:[&quot;figure6-060614-luminosity-0&quot;],&quot;191019A&quot;:[&quot;figure6-191019A-luminosity-0&quot;,&quot;figure6-191019A-luminosity-1&quot;,&quot;figure6-191019A-luminosity-2&quot;,&quot;figure6-191019A-luminosity-3&quot;],&quot;211211A&quot;:[&quot;figure6-211211A-luminosity-0&quot;,&quot;figure6-211211A-luminosity-1&quot;,&quot;figure6-211211A-luminosity-2&quot;,&quot;figure6-211211A-luminosity-3&quot;],&quot;050219A&quot;:[&quot;figure6-050219A-luminosity-0&quot;,&quot;figure6-050219A-luminosity-1&quot;,&quot;figure6-050219A-luminosity-2&quot;,&quot;figure6-050219A-luminosity-3&quot;,&quot;figure6-050219A-offset-0&quot;,&quot;figure6-050219A-offset-1&quot;,&quot;figure6-050219A-offset-2&quot;,&quot;figure6-050219A-offset-3&quot;,&quot;figure6-050219A-offset-4&quot;,&quot;figure6-050219A-offset-5&quot;,&quot;figure6-050219A-offset-6&quot;],&quot;050826&quot;:[&quot;figure6-050826-luminosity-0&quot;,&quot;figure6-050826-luminosity-1&quot;,&quot;figure6-050826-luminosity-2&quot;,&quot;figure6-050826-luminosity-3&quot;,&quot;figure6-050826-offset-0&quot;,&quot;figure6-050826-offset-1&quot;,&quot;figure6-050826-offset-2&quot;,&quot;figure6-050826-offset-3&quot;,&quot;figure6-050826-offset-4&quot;,&quot;figure6-050826-offset-5&quot;,&quot;figure6-050826-offset-6&quot;],&quot;051109B&quot;:[&quot;figure6-051109B-luminosity-0&quot;,&quot;figure6-051109B-offset-0&quot;,&quot;figure6-051109B-offset-1&quot;,&quot;figure6-051109B-offset-2&quot;,&quot;figure6-051109B-offset-3&quot;],&quot;060428B&quot;:[&quot;figure6-060428B-luminosity-0&quot;,&quot;figure6-060428B-luminosity-1&quot;,&quot;figure6-060428B-luminosity-2&quot;,&quot;figure6-060428B-luminosity-3&quot;,&quot;figure6-060428B-offset-0&quot;,&quot;figure6-060428B-offset-1&quot;,&quot;figure6-060428B-offset-2&quot;,&quot;figure6-060428B-offset-3&quot;,&quot;figure6-060428B-offset-4&quot;,&quot;figure6-060428B-offset-5&quot;,&quot;figure6-060428B-offset-6&quot;],&quot;060912A&quot;:[&quot;figure6-060912A-luminosity-0&quot;,&quot;figure6-060912A-luminosity-1&quot;,&quot;figure6-060912A-luminosity-2&quot;,&quot;figure6-060912A-luminosity-3&quot;,&quot;figure6-060912A-offset-0&quot;,&quot;figure6-060912A-offset-1&quot;,&quot;figure6-060912A-offset-2&quot;,&quot;figure6-060912A-offset-3&quot;,&quot;figure6-060912A-offset-4&quot;,&quot;figure6-060912A-offset-5&quot;,&quot;figure6-060912A-offset-6&quot;],&quot;061021&quot;:[&quot;figure6-061021-luminosity-0&quot;,&quot;figure6-061021-luminosity-1&quot;,&quot;figure6-061021-luminosity-2&quot;,&quot;figure6-061021-luminosity-3&quot;,&quot;figure6-061021-offset-0&quot;,&quot;figure6-061021-offset-1&quot;,&quot;figure6-061021-offset-2&quot;,&quot;figure6-061021-offset-3&quot;,&quot;figure6-061021-offset-4&quot;,&quot;figure6-061021-offset-5&quot;,&quot;figure6-061021-offset-6&quot;],&quot;080517&quot;:[&quot;figure6-080517-luminosity-0&quot;,&quot;figure6-080517-offset-0&quot;,&quot;figure6-080517-offset-1&quot;,&quot;figure6-080517-offset-2&quot;,&quot;figure6-080517-offset-3&quot;],&quot;090417B&quot;:[&quot;figure6-090417B-luminosity-0&quot;,&quot;figure6-090417B-luminosity-1&quot;,&quot;figure6-090417B-luminosity-2&quot;,&quot;figure6-090417B-luminosity-3&quot;,&quot;figure6-090417B-offset-0&quot;,&quot;figure6-090417B-offset-1&quot;,&quot;figure6-090417B-offset-2&quot;,&quot;figure6-090417B-offset-3&quot;,&quot;figure6-090417B-offset-4&quot;,&quot;figure6-090417B-offset-5&quot;,&quot;figure6-090417B-offset-6&quot;],&quot;111005A&quot;:[&quot;figure6-111005A-luminosity-0&quot;,&quot;figure6-111005A-luminosity-1&quot;,&quot;figure6-111005A-luminosity-2&quot;,&quot;figure6-111005A-luminosity-3&quot;,&quot;figure6-111005A-offset-0&quot;,&quot;figure6-111005A-offset-1&quot;,&quot;figure6-111005A-offset-2&quot;,&quot;figure6-111005A-offset-3&quot;,&quot;figure6-111005A-offset-4&quot;,&quot;figure6-111005A-offset-5&quot;,&quot;figure6-111005A-offset-6&quot;],&quot;111225A&quot;:[&quot;figure6-111225A-luminosity-0&quot;,&quot;figure6-111225A-luminosity-1&quot;,&quot;figure6-111225A-offset-0&quot;,&quot;figure6-111225A-offset-1&quot;,&quot;figure6-111225A-offset-2&quot;,&quot;figure6-111225A-offset-3&quot;,&quot;figure6-111225A-offset-4&quot;],&quot;130925A&quot;:[&quot;figure6-130925A-luminosity-0&quot;,&quot;figure6-130925A-luminosity-1&quot;,&quot;figure6-130925A-luminosity-2&quot;,&quot;figure6-130925A-luminosity-3&quot;,&quot;figure6-130925A-offset-0&quot;,&quot;figure6-130925A-offset-1&quot;,&quot;figure6-130925A-offset-2&quot;,&quot;figure6-130925A-offset-3&quot;,&quot;figure6-130925A-offset-4&quot;,&quot;figure6-130925A-offset-5&quot;,&quot;figure6-130925A-offset-6&quot;],&quot;150727A&quot;:[&quot;figure6-150727A-luminosity-0&quot;,&quot;figure6-150727A-luminosity-1&quot;,&quot;figure6-150727A-luminosity-2&quot;,&quot;figure6-150727A-luminosity-3&quot;,&quot;figure6-150727A-offset-0&quot;,&quot;figure6-150727A-offset-1&quot;,&quot;figure6-150727A-offset-2&quot;,&quot;figure6-150727A-offset-3&quot;,&quot;figure6-150727A-offset-4&quot;,&quot;figure6-150727A-offset-5&quot;,&quot;figure6-150727A-offset-6&quot;],&quot;200716C&quot;:[&quot;figure6-200716C-luminosity-0&quot;,&quot;figure6-200716C-offset-0&quot;,&quot;figure6-200716C-offset-1&quot;,&quot;figure6-200716C-offset-2&quot;,&quot;figure6-200716C-offset-3&quot;],&quot;200729A&quot;:[&quot;figure6-200729A-luminosity-0&quot;,&quot;figure6-200729A-offset-0&quot;,&quot;figure6-200729A-offset-1&quot;,&quot;figure6-200729A-offset-2&quot;,&quot;figure6-200729A-offset-3&quot;],&quot;211227A&quot;:[&quot;figure6-211227A-luminosity-0&quot;,&quot;figure6-211227A-luminosity-1&quot;,&quot;figure6-211227A-luminosity-2&quot;,&quot;figure6-211227A-luminosity-3&quot;,&quot;figure6-211227A-offset-0&quot;,&quot;figure6-211227A-offset-1&quot;,&quot;figure6-211227A-offset-2&quot;,&quot;figure6-211227A-offset-3&quot;,&quot;figure6-211227A-offset-4&quot;,&quot;figure6-211227A-offset-5&quot;,&quot;figure6-211227A-offset-6&quot;],&quot;220611A&quot;:[&quot;figure6-220611A-luminosity-0&quot;,&quot;figure6-220611A-luminosity-1&quot;,&quot;figure6-220611A-luminosity-2&quot;,&quot;figure6-220611A-luminosity-3&quot;,&quot;figure6-220611A-offset-0&quot;,&quot;figure6-220611A-offset-1&quot;,&quot;figure6-220611A-offset-2&quot;,&quot;figure6-220611A-offset-3&quot;,&quot;figure6-220611A-offset-4&quot;,&quot;figure6-220611A-offset-5&quot;,&quot;figure6-220611A-offset-6&quot;],&quot;050509B&quot;:[&quot;figure6-050509B-luminosity-0&quot;,&quot;figure6-050509B-luminosity-1&quot;,&quot;figure6-050509B-luminosity-2&quot;,&quot;figure6-050509B-luminosity-3&quot;],&quot;060502B&quot;:[&quot;figure6-060502B-luminosity-0&quot;],&quot;080905A&quot;:[&quot;figure6-080905A-luminosity-0&quot;],&quot;130822A&quot;:[&quot;figure6-130822A-luminosity-0&quot;,&quot;figure6-130822A-luminosity-1&quot;,&quot;figure6-130822A-luminosity-2&quot;,&quot;figure6-130822A-luminosity-3&quot;],&quot;150101B&quot;:[&quot;figure6-150101B-luminosity-0&quot;,&quot;figure6-150101B-luminosity-1&quot;,&quot;figure6-150101B-luminosity-2&quot;,&quot;figure6-150101B-luminosity-3&quot;],&quot;160821B&quot;:[&quot;figure6-160821B-luminosity-0&quot;],&quot;231117A&quot;:[&quot;figure6-231117A-luminosity-0&quot;,&quot;figure6-231117A-luminosity-1&quot;,&quot;figure6-231117A-luminosity-2&quot;,&quot;figure6-231117A-luminosity-3&quot;]},&quot;width&quot;:1440.0,&quot;height&quot;:590.4,&quot;panels&quot;:{&quot;luminosity&quot;:[93.6,17.712000000000103,611.6504854368932,501.8399999999999],&quot;offset&quot;:[741.9495145631068,17.712000000000103,611.6504854368931,501.8399999999999]},&quot;colors&quot;:{&quot;A&quot;:&quot;#0072B2&quot;,&quot;B&quot;:&quot;black&quot;,&quot;C&quot;:&quot;#CC6677&quot;,&quot;C_early&quot;:&quot;#C51B32&quot;,&quot;SGRB&quot;:&quot;#B8B8B8&quot;},&quot;symbols&quot;:{&quot;A&quot;:&quot;p&quot;,&quot;B&quot;:&quot;D&quot;,&quot;C&quot;:&quot;o&quot;,&quot;C_early&quot;:&quot;s&quot;,&quot;SGRB&quot;:&quot;D&quot;}};
  const svg = root.querySelector(&#x27;.figure6-drawing &gt; svg&#x27;);
  const tooltip = root.querySelector(&#x27;.figure6-detail&#x27;);
  const status = root.querySelector(&#x27;.figure6-status&#x27;);
  svg.setAttribute(&#x27;role&#x27;,&#x27;img&#x27;);
  svg.setAttribute(&#x27;aria-label&#x27;,&#x27;Figure 6. SFR versus B-band luminosity and offset. Original figure colors, symbols and layout.&#x27;);
  svg.setAttribute(&#x27;data-chart-hit&#x27;,&#x27;&#x27;);
  svg.setAttribute(&#x27;data-chart-hover-overlay&#x27;,&#x27;nearest-point&#x27;);
  if (!window.d3) { status.textContent=&#x27;The figure is visible, but interactive controls could not load.&#x27;; return; }
  const ns=&#x27;http://www.w3.org/2000/svg&#x27;;
  const drawing=document.createElementNS(ns,&#x27;g&#x27;);
  drawing.setAttribute(&#x27;data-original-figure&#x27;,&#x27;&#x27;);
  [...svg.children].forEach(node =&gt; { if (![&#x27;defs&#x27;,&#x27;metadata&#x27;,&#x27;title&#x27;,&#x27;desc&#x27;].includes(node.tagName)) drawing.append(node); });
  svg.append(drawing);
  const highlightLayer=document.createElementNS(ns,&#x27;g&#x27;);
  highlightLayer.setAttribute(&#x27;pointer-events&#x27;,&#x27;none&#x27;);
  drawing.append(highlightLayer);
  const rows=new Map(payload.rows.map(row=&gt;[row.grb,row]));
  const shown=new Set(rows.keys());
  let transform=d3.zoomIdentity, selected=null, pinned=false;

  const description=document.createElementNS(ns,&#x27;desc&#x27;);
  description.textContent=&#x27;Bursts: &#x27;+payload.rows.map(row=&gt;`GRB ${row.grb}`).join(&#x27;, &#x27;)+&#x27;.&#x27;;
  svg.prepend(description);

  const controls=root.querySelector(&#x27;.figure6-legend-controls&#x27;);
  const groupEntries=new Map();
  [[&#x27;A&#x27;,&#x27;Group A&#x27;],[&#x27;B&#x27;,&#x27;Group B&#x27;],[&#x27;C&#x27;,&#x27;Group C&#x27;],[&#x27;C_early&#x27;,&#x27;Group C (early type)&#x27;],[&#x27;SGRB&#x27;,&#x27;SGRBs&#x27;]].forEach(([category,label])=&gt;{
    const section=document.createElement(&#x27;details&#x27;);
    section.className=&#x27;figure6-legend-group&#x27;;
    section.setAttribute(&#x27;aria-label&#x27;,label);
    const heading=document.createElement(&#x27;summary&#x27;);
    const swatch=document.createElement(&#x27;span&#x27;);
    swatch.className=&#x27;figure6-swatch&#x27;;
    swatch.dataset.symbol=payload.symbols[category];
    swatch.style.backgroundColor=payload.colors[category];
    swatch.setAttribute(&#x27;aria-hidden&#x27;,&#x27;true&#x27;);
    heading.append(swatch,document.createTextNode(label));
    const entries=document.createElement(&#x27;div&#x27;);entries.className=&#x27;figure6-legend-entries&#x27;;
    section.append(heading,entries);
    controls.append(section);
    groupEntries.set(category,entries);
  });
  [...payload.rows].sort((a,b)=&gt;a.grb.localeCompare(b.grb)).forEach(row=&gt;{
    const button=document.createElement(&#x27;button&#x27;);
    button.type=&#x27;button&#x27;;
    button.setAttribute(&#x27;aria-label&#x27;,`Toggle GRB ${row.grb}`);
    button.setAttribute(&#x27;aria-pressed&#x27;,&#x27;true&#x27;);
    button.dataset.grb=row.grb;
    const swatch=document.createElement(&#x27;span&#x27;);
    swatch.className=&#x27;figure6-swatch&#x27;;
    swatch.dataset.symbol=payload.symbols[row.category];
    swatch.style.backgroundColor=payload.colors[row.category];
    swatch.setAttribute(&#x27;aria-hidden&#x27;,&#x27;true&#x27;);
    const name=document.createElement(&#x27;span&#x27;);name.textContent=row.grb;
    button.append(swatch,name);
    button.addEventListener(&#x27;click&#x27;,()=&gt;{
      if(shown.has(row.grb)) shown.delete(row.grb); else shown.add(row.grb);
      const visible=shown.has(row.grb);
      button.setAttribute(&#x27;aria-pressed&#x27;,String(visible));
      (payload.artists[row.grb] || []).forEach(id=&gt;{
        const element=root.querySelector(`[id=&quot;${id}&quot;]`);
        if(element) element.style.display=visible ? &#x27;&#x27; : &#x27;none&#x27;;
      });
      if(selected &amp;&amp; !shown.has(selected)) clearSelection();
      status.textContent=`GRB ${row.grb} ${visible ? &#x27;shown&#x27; : &#x27;hidden&#x27;}.`;
    });
    groupEntries.get(row.category).append(button);
  });
  function highlight() {
    highlightLayer.replaceChildren();
    if(!selected) return;
    payload.positions.filter(position=&gt;position.grb===selected &amp;&amp; shown.has(position.grb)).forEach(position=&gt;{
      const ring=document.createElementNS(ns,&#x27;circle&#x27;);
      ring.setAttribute(&#x27;cx&#x27;,position.xy[0]);ring.setAttribute(&#x27;cy&#x27;,position.xy[1]);
      ring.setAttribute(&#x27;r&#x27;,position.radius);ring.setAttribute(&#x27;fill&#x27;,&#x27;none&#x27;);
      ring.setAttribute(&#x27;stroke&#x27;,payload.colors[position.category]);
      ring.setAttribute(&#x27;stroke-width&#x27;,&#x27;1.5&#x27;);ring.setAttribute(&#x27;data-chart-hover-marker&#x27;,&#x27;&#x27;);
      highlightLayer.append(ring);
    });
  }
  function clearSelection() { selected=null; pinned=false; tooltip.hidden=true; highlight(); }
  function showRow(row,event) {
    tooltip.replaceChildren();
    const heading=document.createElement(&#x27;strong&#x27;);heading.textContent=`GRB ${row.grb}`;tooltip.append(heading);
    tooltip.hidden=false;
    const parent=root.getBoundingClientRect(), box=tooltip.getBoundingClientRect();
    const px=event.clientX-parent.left,py=event.clientY-parent.top;
    let left=px+16;
    if(left+box.width&gt;parent.width-8) left=px-box.width-16;
    tooltip.style.left=`${Math.max(8,Math.min(parent.width-box.width-8,left))}px`;
    tooltip.style.top=`${Math.max(8,Math.min(parent.height-box.height-8,py+12))}px`;
  }
  function inspect(event,pin) {
    const pointer=transform.invert(d3.pointer(event,svg));
    const screenScale=svg.getBoundingClientRect().width/payload.width*transform.k;
    let nearest=null, distance=Infinity;
    payload.positions.forEach(position=&gt;{
      if(!shown.has(position.grb)) return;
      const [bx,by,bw,bh]=payload.panels[position.panel];
      if(pointer[0]&lt;bx || pointer[0]&gt;bx+bw || pointer[1]&lt;by || pointer[1]&gt;by+bh) return;
      const lo=Math.min(position.low[1],position.high[1]),hi=Math.max(position.low[1],position.high[1]);
      const targetY=Math.max(lo,Math.min(hi,pointer[1]));
      const d=Math.hypot(pointer[0]-position.xy[0],pointer[1]-targetY)*screenScale;
      if(d&lt;distance) { distance=d;nearest=position; }
    });
    const radius=matchMedia(&#x27;(pointer: coarse)&#x27;).matches ? 28 : 20;
    if(nearest &amp;&amp; distance&lt;=radius) {
      selected=nearest.grb;pinned=pin;highlight();showRow(rows.get(selected),event);
      if(pin) status.textContent=`Selected GRB ${selected}.`;
    } else clearSelection();
  }
  const zoom=d3.zoom().extent([[0,0],[payload.width,payload.height]])
    .translateExtent([[0,0],[payload.width,payload.height]]).scaleExtent([1,10])
    .filter(event=&gt; event.type!==&#x27;dblclick&#x27; &amp;&amp; (event.type!==&#x27;wheel&#x27; || event.ctrlKey || event.metaKey) &amp;&amp;
      (event.type!==&#x27;mousedown&#x27; || event.button===0) &amp;&amp; (event.type!==&#x27;touchstart&#x27; || event.touches.length&gt;1))
    .on(&#x27;zoom&#x27;,event=&gt;{
      transform=event.transform;drawing.setAttribute(&#x27;transform&#x27;,transform.toString());
      tooltip.hidden=true;
    });
  const selection=d3.select(svg).call(zoom).on(&#x27;dblclick.zoom&#x27;,null)
    .on(&#x27;dblclick&#x27;,()=&gt;{clearSelection();selection.call(zoom.transform,d3.zoomIdentity);})
    .on(&#x27;pointermove.details&#x27;,event=&gt;{if(!pinned &amp;&amp; !event.buttons) inspect(event,false);})
    .on(&#x27;pointerleave.details&#x27;,()=&gt;{if(!pinned) clearSelection();})
    .on(&#x27;click.details&#x27;,event=&gt;{
      if(event.defaultPrevented) return;
      if(pinned) clearSelection(); else inspect(event,true);
    });
})();
&lt;/script&gt;

&lt;script src=&quot;https://unpkg.com/@floating-ui/core@1.7.3/dist/floating-ui.core.umd.min.js&quot;&gt;&lt;/script&gt;
&lt;script src=&quot;https://unpkg.com/@floating-ui/dom@1.7.4/dist/floating-ui.dom.umd.min.js&quot;&gt;&lt;/script&gt;
&lt;script&gt;
(() =&gt; {
  if (window.FloatingUIDOM == null) {
    return;
  }
  const { autoUpdate, computePosition, flip, offset, shift, size } =
    window.FloatingUIDOM;
  const tooltipPlacements = new Set([&quot;top&quot;, &quot;right&quot;, &quot;bottom&quot;, &quot;left&quot;]);
  const tooltipId = `codex-visualization-tooltip-${
    window.crypto?.randomUUID?.() ?? Date.now().toString(36)
  }`;
  const tooltipGap = 5;
  const hoverDelay = 700;
  const skipDelay = 300;
  let activeTrigger = null;
  let pendingTrigger = null;
  let tooltip = null;
  let openTimeout = null;
  let autoUpdateCleanup = null;
  let positionRequest = 0;
  let skipDelayUntil = 0;
  let lastPointerWasTouch = false;
  let pinnedByTouch = false;

  const getTrigger = (target) =&gt;
    target?.nodeType === Node.ELEMENT_NODE
      ? target.closest(&quot;[data-tooltip]&quot;)
      : null;
  const containsTarget = (trigger, target) =&gt;
    target?.nodeType != null &amp;&amp; trigger.contains(target);
  const getContent = (trigger) =&gt;
    trigger.getAttribute(&quot;data-tooltip&quot;)?.trim() ?? &quot;&quot;;
  const getPlacement = (trigger) =&gt; {
    const placement = trigger.getAttribute(&quot;data-tooltip-placement&quot;);
    return tooltipPlacements.has(placement) ? placement : &quot;top&quot;;
  };
  const getTooltip = () =&gt; {
    if (tooltip == null) {
      tooltip = document.createElement(&quot;div&quot;);
      tooltip.id = tooltipId;
      tooltip.className = &quot;tooltip&quot;;
      tooltip.setAttribute(&quot;role&quot;, &quot;tooltip&quot;);
    }
    return tooltip;
  };
  const setDescribedBy = (trigger, described) =&gt; {
    const ids = new Set(
      (trigger.getAttribute(&quot;aria-describedby&quot;) ?? &quot;&quot;)
        .split(/\s+/)
        .filter(Boolean),
    );
    if (described) {
      ids.add(tooltipId);
    } else {
      ids.delete(tooltipId);
    }
    if (ids.size === 0) {
      trigger.removeAttribute(&quot;aria-describedby&quot;);
    } else {
      trigger.setAttribute(&quot;aria-describedby&quot;, [...ids].join(&quot; &quot;));
    }
  };
  const clearOpenTimeout = () =&gt; {
    if (openTimeout != null) {
      window.clearTimeout(openTimeout);
      openTimeout = null;
    }
    pendingTrigger = null;
  };
  const closeTooltip = (activateSkipDelay = true) =&gt; {
    clearOpenTimeout();
    pinnedByTouch = false;
    positionRequest += 1;
    autoUpdateCleanup?.();
    autoUpdateCleanup = null;
    if (activeTrigger == null) {
      return;
    }
    setDescribedBy(activeTrigger, false);
    activeTrigger = null;
    tooltip?.remove();
    if (activateSkipDelay) {
      skipDelayUntil = Date.now() + skipDelay;
    }
  };
  const updatePosition = (trigger, floating) =&gt; {
    const request = ++positionRequest;
    void computePosition(trigger, floating, {
      middleware: [
        offset(tooltipGap),
        flip({ padding: tooltipGap }),
        shift({ padding: tooltipGap }),
        size({
          padding: tooltipGap,
          apply({ availableHeight, availableWidth, elements }) {
            elements.floating.style.setProperty(
              &quot;--tooltip-available-width&quot;,
              `${Math.max(0, availableWidth)}px`,
            );
            elements.floating.style.setProperty(
              &quot;--tooltip-available-height&quot;,
              `${Math.max(0, availableHeight)}px`,
            );
          },
        }),
      ],
      placement: getPlacement(trigger),
      strategy: &quot;fixed&quot;,
    })
      .then(({ x, y }) =&gt; {
        if (activeTrigger !== trigger || request !== positionRequest) {
          return;
        }
        const scale = window.devicePixelRatio || 1;
        floating.style.transform = `translate(${Math.round(x * scale) / scale}px, ${Math.round(y * scale) / scale}px)`;
        floating.style.visibility = &quot;visible&quot;;
      })
      .catch(() =&gt; {
        if (activeTrigger === trigger &amp;&amp; request === positionRequest) {
          closeTooltip(false);
        }
      });
  };
  const openTooltip = (trigger) =&gt; {
    const content = getContent(trigger);
    if (!trigger.isConnected || content.length === 0) {
      return;
    }
    clearOpenTimeout();
    if (activeTrigger === trigger) {
      return;
    }
    closeTooltip();
    const floating = getTooltip();
    floating.textContent = content;
    floating.style.visibility = &quot;hidden&quot;;
    floating.style.transform = &quot;translate(0, 0)&quot;;
    document.body.appendChild(floating);
    activeTrigger = trigger;
    setDescribedBy(trigger, true);
    autoUpdateCleanup = autoUpdate(trigger, floating, () =&gt; {
      updatePosition(trigger, floating);
    });
  };
  const requestOpen = (trigger, immediate = false) =&gt; {
    if (
      getContent(trigger).length === 0 ||
      activeTrigger === trigger ||
      pendingTrigger === trigger
    ) {
      return;
    }
    clearOpenTimeout();
    pendingTrigger = trigger;
    const delay =
      immediate || activeTrigger != null || Date.now() &lt; skipDelayUntil
        ? 0
        : hoverDelay;
    if (delay === 0) {
      openTooltip(trigger);
      return;
    }
    openTimeout = window.setTimeout(() =&gt; {
      openTimeout = null;
      pendingTrigger = null;
      openTooltip(trigger);
    }, delay);
  };
  const handlePointerOpen = (event) =&gt; {
    if (event.pointerType === &quot;touch&quot;) {
      return;
    }
    const trigger = getTrigger(event.target);
    if (trigger == null || containsTarget(trigger, event.relatedTarget)) {
      return;
    }
    requestOpen(trigger);
  };
  const handlePointer = (event) =&gt; {
    lastPointerWasTouch =
      event.type === &quot;pointerdown&quot; &amp;&amp; event.pointerType === &quot;touch&quot;;
  };
  const handleTouchClick = (event) =&gt; {
    const isTouch = event.pointerType === &quot;touch&quot; || lastPointerWasTouch;
    lastPointerWasTouch = false;
    if (!isTouch || event.detail === 0) {
      return;
    }
    const trigger = getTrigger(event.target);
    if (
      trigger == null ||
      !trigger.isConnected ||
      getContent(trigger).length === 0 ||
      (pinnedByTouch &amp;&amp; activeTrigger === trigger)
    ) {
      if (pinnedByTouch) {
        closeTooltip();
      }
      return;
    }
    openTooltip(trigger);
    pinnedByTouch = activeTrigger === trigger;
    window.setTimeout(() =&gt; {
      if (activeTrigger === trigger &amp;&amp; !trigger.isConnected) {
        closeTooltip(false);
      }
    }, 0);
  };
  const handleLeave = (event) =&gt; {
    if (pinnedByTouch) {
      return;
    }
    const trigger = getTrigger(event.target);
    if (trigger == null || containsTarget(trigger, event.relatedTarget)) {
      return;
    }
    if (activeTrigger === trigger || pendingTrigger === trigger) {
      closeTooltip();
    }
  };
  const handleFocusIn = (event) =&gt; {
    const trigger = getTrigger(event.target);
    if (trigger?.matches(&quot;:focus-visible&quot;)) {
      requestOpen(trigger, true);
    }
  };
  const handleKeyDown = (event) =&gt; {
    if (event.key === &quot;Escape&quot;) {
      closeTooltip();
    }
  };
  const handleContextMenu = (event) =&gt; {
    lastPointerWasTouch = false;
    const trigger = getTrigger(event.target);
    if (activeTrigger === trigger || pendingTrigger === trigger) {
      closeTooltip();
    }
  };
  const destroy = () =&gt; {
    closeTooltip(false);
    lastPointerWasTouch = false;
    document.removeEventListener(&quot;pointerover&quot;, handlePointerOpen);
    document.removeEventListener(&quot;pointerdown&quot;, handlePointer);
    document.removeEventListener(&quot;pointercancel&quot;, handlePointer);
    document.removeEventListener(&quot;click&quot;, handleTouchClick);
    document.removeEventListener(&quot;pointerout&quot;, handleLeave);
    document.removeEventListener(&quot;focusin&quot;, handleFocusIn);
    document.removeEventListener(&quot;focusout&quot;, handleLeave);
    document.removeEventListener(&quot;keydown&quot;, handleKeyDown);
    document.removeEventListener(&quot;contextmenu&quot;, handleContextMenu);
    tooltip = null;
  };

  document.addEventListener(&quot;pointerover&quot;, handlePointerOpen);
  document.addEventListener(&quot;pointerdown&quot;, handlePointer);
  document.addEventListener(&quot;pointercancel&quot;, handlePointer);
  document.addEventListener(&quot;click&quot;, handleTouchClick);
  document.addEventListener(&quot;pointerout&quot;, handleLeave);
  document.addEventListener(&quot;focusin&quot;, handleFocusIn);
  document.addEventListener(&quot;focusout&quot;, handleLeave);
  document.addEventListener(&quot;keydown&quot;, handleKeyDown);
  document.addEventListener(&quot;contextmenu&quot;, handleContextMenu);
  window.addEventListener(&quot;pagehide&quot;, destroy, { once: true });
})();
&lt;/script&gt;
&lt;script id=&quot;codex-visualization-tabs&quot;&gt;
(() =&gt; {
  const selector = &#x27;.nav[role=&quot;tablist&quot;] [role=&quot;tab&quot;]&#x27;;
  const disabled = &#x27;:disabled,[aria-disabled=&quot;true&quot;]&#x27;;
  const selectTab = (selected) =&gt; {
    const panelId = selected.getAttribute(&quot;aria-controls&quot;);
    for (const tab of selected.closest(&#x27;[role=&quot;tablist&quot;]&#x27;).querySelectorAll(&#x27;[role=&quot;tab&quot;]&#x27;)) {
      const active = tab === selected;
      tab.classList.toggle(&quot;active&quot;, active);
      tab.setAttribute(&quot;aria-selected&quot;, String(active));
      const id = tab.getAttribute(&quot;aria-controls&quot;);
      const panel = id &amp;&amp; document.getElementById(id);
      if (panel != null) {
        panel.hidden = id !== panelId;
        if (!panel.hidden &amp;&amp; selected.id) {
          panel.setAttribute(&quot;aria-labelledby&quot;, selected.id);
        }
      }
    }
  };
  const interact = (event) =&gt; {
    const tab = event.target?.closest?.(selector);
    if (event.defaultPrevented || tab == null || tab.matches(disabled)) {
      return;
    }
    if (event.type === &quot;click&quot;) {
      selectTab(tab);
      return;
    }
    const tabs = Array.from(
      tab.closest(&#x27;[role=&quot;tablist&quot;]&#x27;).querySelectorAll(&#x27;[role=&quot;tab&quot;]&#x27;),
    ).filter((candidate) =&gt; !candidate.matches(disabled));
    const current = tabs.indexOf(tab);
    let next;
    if (event.key === &quot;ArrowRight&quot; || event.key === &quot;ArrowDown&quot;) {
      next = (current + 1) % tabs.length;
    } else if (event.key === &quot;ArrowLeft&quot; || event.key === &quot;ArrowUp&quot;) {
      next = (current + tabs.length - 1) % tabs.length;
    } else if (event.key === &quot;Home&quot;) {
      next = 0;
    } else if (event.key === &quot;End&quot;) {
      next = tabs.length - 1;
    } else {
      return;
    }
    event.preventDefault();
    tabs[next].focus();
    selectTab(tabs[next]);
  };

  for (const list of document.querySelectorAll(&#x27;.nav[role=&quot;tablist&quot;]&#x27;)) {
    const selected =
      list.querySelector(&#x27;[role=&quot;tab&quot;][aria-selected=&quot;true&quot;]&#x27;) ??
      list.querySelector(&#x27;[role=&quot;tab&quot;].active&#x27;) ??
      list.querySelector(&#x27;[role=&quot;tab&quot;]&#x27;);
    if (selected != null) {
      selectTab(selected);
    }
  }
  document.addEventListener(&quot;click&quot;, interact);
  document.addEventListener(&quot;keydown&quot;, interact);
  window.addEventListener(&quot;pagehide&quot;, () =&gt; {
    document.removeEventListener(&quot;click&quot;, interact);
    document.removeEventListener(&quot;keydown&quot;, interact);
  }, { once: true });
})();
&lt;/script&gt;
&lt;script id=&quot;codex-visualization-lucide&quot; async src=&quot;https://unpkg.com/lucide@1.17.0/dist/umd/lucide.js&quot;&gt;&lt;/script&gt;
&lt;script&gt;
(() =&gt; {
  const initialize = () =&gt; {
    globalThis.lucide?.createIcons({ attrs: { width: 16, height: 16 } });
  };
  if (globalThis.lucide != null) {
    initialize();
    return;
  }
  document
    .getElementById(&quot;codex-visualization-lucide&quot;)
    ?.addEventListener(&quot;load&quot;, initialize, { once: true });
})();
&lt;/script&gt;

&lt;/body&gt;
&lt;/html&gt;
"></iframe>
</body>
</html>

